SCU: An Efficient Machine Unlearning Scheme for Deep Learning Enabled Semantic Communications

Deep learning (DL) enabled semantic communications leverage DL to train encoders and decoders (codecs) to extract and recover semantic information. However, most semantic training datasets contain personal private information. Such concerns call for enormous requirements for specified data erasure from semantic codecs when previous users hope to move their data from the semantic system. {Existing machine unlearning solutions remove data contribution from trained models, yet usually in supervised sole model scenarios. These methods are infeasible in semantic communications that often need to jointly train unsupervised encoders and decoders.} In this paper, we investigate the unlearning problem in DL-enabled semantic communications and propose a semantic communication unlearning (SCU) scheme to tackle the problem. {SCU includes two key components. Firstly,} we customize the joint unlearning method for semantic codecs, including the encoder and decoder, by minimizing mutual information between the learned semantic representation and the erased samples. {Secondly,} to compensate for semantic model utility degradation caused by unlearning, we propose a contrastive compensation method, which considers the erased data as the negative samples and the remaining data as the positive samples to retrain the unlearned semantic models contrastively. Theoretical analysis and extensive experimental results on three representative datasets demonstrate the effectiveness and efficiency of our proposed methods.

==> Figures/Experiments_results/On_CIFAR/Epochs/epochs_changes.py <==


import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg

epsilon = 3
beta = 1 / epsilon



y_ss_clean_mse= [2653.516357421875, 3515.35400390625, 4935.7607421875, 7073.7041015625, 11594.294921875, 16617.69921875, 24381.51171875, 34747.07421875, 49161.12890625, 66923.953125, 77264.8125, 78664.2734375, 69114.859375, 64338.35546875, 61999.53125, 57644.5078125, 56266.20703125, 49892.4140625, 46295.578125, 42915.421875, 42565.453125, 44040.9375, 46372.17578125, 49372.0234375, 50613.94140625, 53432.7265625, 55905.9609375, 57714.53125, 58968.57421875, 62930.9140625, 66470.8046875, 67754.2421875, 66976.640625, 66272.453125, 64084.9921875, 55459.98828125, 48022.1171875, 40269.59375, 34682.34765625, 33999.4765625, 30309.189453125, 29137.3046875, 30226.041015625, 29685.216796875, 30110.888671875, 31784.642578125, 33501.4921875, 35203.9375, 40410.171875, 42522.109375, 47265.9921875, 51333.3828125, 50230.4609375, 45246.73046875, 38394.4375, 29700.01953125, 24191.12109375, 21871.12890625, 18623.234375, 17639.033203125, 16455.048828125, 15857.30078125, 16070.111328125, 17065.609375, 18793.48828125, 19843.34375, 21484.95703125, 23549.96875, 25827.0, 27683.517578125, 32023.861328125, 35812.28125, 36014.44140625, 35686.109375, 34770.375, 30416.46875, 28936.10546875, 25669.6953125, 21924.82421875, 18497.28125, 18730.111328125, 17951.59375, 16900.2890625, 18440.671875, 18677.25390625, 19722.14453125, 20967.69140625, 23272.517578125, 22803.841796875, 27953.1328125, 28087.482421875, 28779.53125, 30241.75, 25636.7265625, 23497.4921875, 24103.51953125, 23024.2578125, 23941.94140625, 19232.134765625, 18015.529296875, 16253.455078125, 16382.48828125, 15773.0068359375, 15005.4541015625, 13920.453125, 15150.90234375, 16200.212890625, 16533.0234375, 15190.8505859375, 16427.3125, 17301.646484375, 17050.92578125, 21816.65625, 22375.640625, 23875.94921875, 24698.08984375, 26155.544921875, 26178.80859375, 23801.970703125, 22910.486328125, 20210.35546875, 15629.412109375, 12418.9345703125, 10342.3994140625, 8957.26171875, 8082.8310546875, 8234.83984375, 8135.12939453125, 9814.87109375, 8614.044921875, 10796.7978515625, 11585.5166015625, 11246.4140625, 11738.630859375, 15335.484375, 17037.150390625, 18078.7734375, 18628.12890625, 18632.0078125, 18963.84765625, 19151.830078125, 19386.380859375, 13265.7216796875, 11224.544921875, 7376.90966796875, 6610.5068359375, 5710.8212890625, 5717.75146484375, 5277.4287109375, 5837.44140625, 6258.51953125, 6539.755859375, 7849.078125, 7613.81103515625, 6496.53173828125, 5634.380859375, 6763.6162109375, 7139.90380859375, 6659.0751953125, 8242.6484375, 6349.1240234375, 5512.9716796875, 5747.326171875, 5044.8798828125, 6001.521484375, 5339.9638671875, 7384.005859375, 7828.43310546875, 7382.90869140625, 10620.146484375, 9498.708984375, 12557.6259765625, 12562.04296875, 9159.4912109375, 7128.01220703125, 5418.080078125, 5186.1982421875, 5220.28369140625, 5061.73974609375, 5992.884765625, 5833.21826171875, 6321.349609375, 7844.2333984375, 8055.68212890625, 8330.0400390625, 10744.2705078125, 13132.23046875, 14584.41796875, 14336.232421875, 13114.13671875, 13027.30078125, 10489.517578125, 10420.078125, 6818.61474609375, 6677.02197265625, 6404.48095703125, 4830.0615234375, 5176.12353515625, 4320.279296875, 4132.74853515625, 4002.8955078125, 4658.15869140625, 4059.1162109375, 3674.08984375, 3807.37451171875, 3857.38720703125, 4057.012939453125, 4963.9609375, 6876.92529296875, 9406.6533203125, 11262.6572265625, 9149.431640625, 7585.36083984375, 6219.6943359375, 6008.21875, 4612.97607421875, 3732.5087890625, 3494.0947265625, 3823.44482421875, 3942.297607421875, 4980.48779296875, 4397.228515625, 4349.07958984375, 3897.66455078125, 3772.120361328125, 4053.31982421875, 3977.5302734375, 4397.41845703125, 6273.90234375, 5251.45849609375, 5033.63525390625, 4560.06103515625, 4525.0869140625, 4238.80517578125, 4259.60498046875, 4740.1953125, 4227.36279296875, 5056.5009765625, 4792.6455078125, 5005.392578125, 5036.236328125, 4645.654296875, 5345.4833984375, 5191.775390625, 5366.6279296875, 5747.91455078125, 5123.5546875, 4919.13232421875, 5490.037109375, 6709.759765625, 6879.12109375, 7591.9345703125, 9460.6806640625, 7506.96875, 7567.00732421875, 6723.20849609375, 5645.455078125, 4941.220703125, 3591.654296875, 3549.9130859375, 3501.46826171875, 3749.033447265625, 4148.2353515625, 4539.9892578125, 4920.82421875, 5527.6767578125, 4884.5146484375, 4365.19921875, 3865.374755859375, 3957.052001953125, 4368.6669921875, 4906.85791015625, 6031.869140625, 7650.224609375, 8987.2314453125, 9115.5390625, 9580.2265625, 6722.6533203125, 5632.068359375, 4307.67578125, 4161.7470703125, 4073.974365234375, 3970.96875, 3852.40869140625, 4046.9912109375, 3781.576904296875, 4263.5615234375, 3576.375, 3623.37841796875, 3507.412109375, 3687.134765625, 4037.95849609375, 3520.595703125, 3873.932861328125, 4238.7421875, 3907.25927734375, 3653.01123046875, 3762.49951171875, 4681.6669921875, 5057.44384765625, 5814.86767578125, 3998.915283203125, 3686.014404296875, 3279.7802734375, 3175.88134765625, 3160.82080078125, 3576.13916015625, 3828.333251953125, 3323.492919921875, 3571.3994140625, 3381.170166015625, 3635.24365234375, 4191.572265625, 4725.775390625, 7352.67919921875, 8562.38671875, 8948.2353515625, 13106.056640625, 13399.697265625, 14358.1220703125, 8855.267578125, 5564.9140625, 3847.6806640625, 3600.333984375, 3604.192626953125, 4109.4658203125, 3567.00390625, 5167.06640625, 5434.353515625, 5057.466796875, 5522.74169921875, 4761.86328125, 4315.36865234375, 4317.5830078125, 3659.9736328125, 4073.889892578125, 4306.78125, 4580.763671875, 6022.18359375, 8704.6611328125, 8607.3330078125, 9624.603515625, 7988.9794921875, 6239.658203125, 5263.6396484375, 5371.4287109375, 6293.474609375, 6890.98046875, 3648.61962890625, 3875.56591796875, 5086.380859375, 6410.62255859375, 6429.5634765625, 6338.4892578125, 7688.369140625, 6684.166015625, 7048.7041015625, 6234.5166015625, 5668.99169921875, 4927.314453125, 4605.39208984375, 4675.94921875, 4577.14306640625, 4524.4921875, 4580.9228515625, 4257.0107421875, 4062.59716796875, 3848.950927734375, 4431.8935546875, 4231.0791015625, 4758.18359375, 4596.798828125, 4297.87158203125, 4771.34912109375, 3437.541015625, 3718.82421875, 3913.143798828125, 4165.751953125, 6441.11181640625, 6043.943359375, 6600.8818359375, 5986.44189453125, 5807.9013671875, 4683.77783203125, 5615.798828125, 3554.91162109375, 3923.47998046875, 3959.8759765625, 4136.40234375, 4540.373046875, 5702.01953125, 6261.5712890625, 10285.94140625, 7906.20068359375, 8450.6337890625, 6271.08984375, 5266.7578125, 5344.04296875, 4345.5625, 4324.951171875, 4358.28564453125, 3656.74072265625, 3958.912109375, 4245.6064453125, 4099.85595703125, 3962.111328125, 3848.9423828125, 3791.81591796875, 3511.126953125, 3480.15576171875, 4032.7275390625, 3630.065673828125, 4059.7158203125, 3799.64990234375, 4478.37451171875, 5081.55029296875, 4884.9638671875, 5492.25927734375, 5924.2607421875, 6976.052734375, 5328.9365234375, 5440.96875, 5229.298828125, 3889.39990234375, 3987.272216796875, 3745.040283203125, 4802.1279296875, 4191.23681640625, 4618.994140625, 3962.349609375, 4386.94287109375, 4116.880859375, 4244.4921875, 4252.06494140625, 4931.3330078125, 3704.019287109375, 3876.683349609375, 3324.01220703125, 3750.77880859375, 4010.957763671875, 4287.48193359375, 4006.969970703125, 4182.26416015625, 4518.19873046875, 4558.10400390625, 4432.97021484375, 4718.134765625, 8837.26953125, 8644.46484375, 8264.3076171875, 9775.939453125, 7326.31884765625, 8672.560546875, 7330.55615234375, 8575.7734375, 11285.341796875, 6939.2451171875, 4638.0302734375, 4323.419921875, 4807.29345703125, 6142.4736328125, 7418.58935546875, 6285.341796875, 7263.09130859375, 5760.5205078125, 6014.78271484375, 5260.8876953125, 4951.6923828125, 5496.40283203125, 5336.74609375, 4666.32568359375, 4886.689453125, 4930.6484375, 4582.8447265625, 5185.962890625, 4468.130859375, 3943.4501953125, 4483.1845703125, 5064.171875, 4228.34033203125, 4170.2265625, 4741.7265625, 4929.8837890625, 3712.95556640625, 4176.29052734375, 4942.236328125, 4701.083984375, 8769.1767578125, 17180.84765625, 6699.41796875, 4846.0947265625, 7049.294921875, 9181.935546875, 6399.95849609375, 6474.7890625, 6450.2861328125, 7508.41015625, 14201.802734375, 13960.638671875, 18651.87109375, 16948.544921875, 12878.328125, 13669.96875, 15220.1708984375, 12843.890625, 11029.55859375, 11227.052734375, 8515.361328125, 7844.44384765625, 5142.2421875, 5234.05517578125, 4947.32861328125, 4828.263671875, 4640.2705078125, 5506.3154296875, 4525.87890625, 5223.00927734375, 4660.14306640625, 5017.38916015625, 6827.76171875, 9621.392578125, 4589.79296875, 5862.138671875, 4831.892578125, 5033.3896484375, 5175.54638671875, 5125.2939453125, 16594.86328125, 6314.9560546875, 19772.00390625, 5689.751953125, 13442.3232421875, 6642.9462890625, 6357.248046875, 16231.724609375, 8055.40771484375, 15911.00390625, 5596.1650390625, 8350.380859375, 8275.619140625, 6143.1376953125, 6746.4921875, 7312.61181640625, 6679.7294921875, 10859.76953125, 23541.68359375, 7438.25927734375, 7382.1875, 7404.392578125, 5376.8046875, 6234.7236328125, 5881.2666015625, 7113.98583984375, 7504.57275390625, 7407.66015625, 7454.40234375, 20541.59375, 98892.328125, 11666.046875, 5504.85498046875, 17425.81640625, 14851.591796875, 24470.515625, 25725.37890625, 23321.48828125, 24319.1328125, 24691.53515625, 22759.91796875, 20250.26953125, 20443.447265625, 20656.4296875, 16002.005859375, 17658.353515625, 16872.095703125, 16459.7578125, 20274.611328125, 24269.1875, 25813.587890625, 26649.8671875, 24855.4921875, 16305.56640625, 12066.537109375, 11111.5830078125, 13549.1328125, 13402.2255859375, 12061.681640625, 11710.501953125, 13076.80078125, 11647.9501953125, 12540.970703125, 12207.4775390625, 14076.166015625, 15373.37890625, 15033.9736328125, 15338.123046875, 19302.505859375, 15774.5703125, 18634.798828125, 15695.8447265625, 15627.158203125]

y_ss_erased_mse= [4423.9833984375, 5336.29638671875, 7181.525390625, 10219.896484375, 13480.521484375, 21105.171875, 28497.6953125, 40466.59375, 53976.5625, 74237.515625, 84016.6875, 83099.234375, 76293.390625, 70290.296875, 67708.5703125, 65759.25, 61575.984375, 54165.34375, 53090.1015625, 50625.94140625, 49692.890625, 50813.37890625, 51975.77734375, 56205.05078125, 59721.57421875, 61696.734375, 62920.31640625, 67069.765625, 68462.96875, 71922.609375, 76506.4609375, 75877.65625, 78415.953125, 75155.28125, 73091.765625, 63408.7265625, 56149.7265625, 49000.53125, 42827.58984375, 41735.96484375, 38417.33984375, 36289.2109375, 37756.890625, 37858.7421875, 38358.61328125, 40585.1796875, 40823.9453125, 44104.015625, 46963.640625, 52552.21875, 56530.3515625, 61932.16796875, 60611.6875, 55904.3828125, 46022.234375, 37450.453125, 31613.078125, 27239.734375, 26131.224609375, 23440.873046875, 23068.703125, 22724.669921875, 22729.8984375, 23681.779296875, 25332.890625, 25337.91796875, 29078.7265625, 31544.8046875, 34089.6015625, 37172.93359375, 40703.203125, 41475.734375, 46561.0078125, 43528.546875, 45671.875, 40738.171875, 36347.4296875, 33022.46875, 29056.884765625, 26679.34375, 25354.841796875, 24137.35546875, 24119.25, 24638.734375, 26036.4296875, 26400.638671875, 28210.041015625, 28717.955078125, 30742.67578125, 33772.2734375, 36767.5546875, 38133.28125, 32719.1015625, 34323.78125, 31618.9296875, 30069.19140625, 30067.7421875, 28352.078125, 25370.2578125, 23745.91015625, 24114.421875, 23846.34375, 20649.763671875, 22037.79296875, 20872.58203125, 20309.2421875, 24452.560546875, 21073.11328125, 21135.6796875, 22136.49609375, 25422.873046875, 23788.875, 26360.38671875, 28796.619140625, 33394.015625, 30689.6171875, 33000.06640625, 33646.12109375, 29374.087890625, 29894.83203125, 25403.69921875, 21854.162109375, 18025.791015625, 15160.404296875, 13656.54296875, 12823.9140625, 13262.4072265625, 12003.78125, 13622.9560546875, 13955.5859375, 16244.92578125, 14983.1669921875, 16976.634765625, 17822.7890625, 18750.9921875, 22522.0859375, 23552.49609375, 24459.2421875, 22957.58203125, 27977.69140625, 25554.19140625, 24673.3046875, 20097.681640625, 16360.408203125, 12729.7138671875, 11565.6826171875, 9777.2177734375, 9208.3505859375, 9533.8310546875, 9966.005859375, 9237.6513671875, 10939.845703125, 11885.6494140625, 10931.29296875, 10401.46875, 9873.67578125, 10399.923828125, 11798.8896484375, 10997.087890625, 12567.5791015625, 10063.2958984375, 10191.875, 10624.49609375, 8848.708984375, 9595.9873046875, 9769.1787109375, 10298.1640625, 12855.669921875, 14265.279296875, 14467.544921875, 16706.03125, 18326.810546875, 17659.556640625, 13272.326171875, 10488.361328125, 10691.2109375, 8841.4208984375, 9569.4755859375, 9090.650390625, 9515.623046875, 9833.234375, 10655.890625, 11760.0888671875, 12605.6630859375, 15157.8564453125, 16000.171875, 19087.01953125, 21191.84765625, 18958.87890625, 21077.36328125, 19608.05859375, 16689.154296875, 14488.361328125, 15197.935546875, 11250.4296875, 10389.78125, 9433.0078125, 7539.60791015625, 7678.09716796875, 6942.931640625, 6273.7998046875, 6905.31640625, 6616.349609375, 6426.466796875, 6779.40771484375, 6853.5029296875, 8080.0263671875, 9004.9501953125, 9979.3798828125, 14294.4423828125, 16704.54296875, 13602.630859375, 12468.3837890625, 10320.9501953125, 9243.5, 8413.259765625, 6521.7744140625, 6741.212890625, 6513.51953125, 6526.658203125, 6290.798828125, 6408.18359375, 6818.0732421875, 6319.1025390625, 6760.4169921875, 6955.57470703125, 6963.609375, 7991.0458984375, 8343.96875, 9356.2568359375, 8786.24609375, 8604.912109375, 8598.0693359375, 8330.6142578125, 8219.703125, 7926.80126953125, 8463.93359375, 9160.1865234375, 8618.279296875, 9589.779296875, 9513.7587890625, 8602.5400390625, 9414.751953125, 8483.8642578125, 10628.1748046875, 10114.8466796875, 9580.3310546875, 9512.6630859375, 8950.537109375, 10678.068359375, 12213.166015625, 11501.2958984375, 14107.4423828125, 14416.8486328125, 14003.615234375, 11679.0390625, 10373.8798828125, 8984.3544921875, 8108.93603515625, 7248.603515625, 6165.73779296875, 6003.48046875, 6285.9130859375, 6536.345703125, 6427.4482421875, 5913.9140625, 6714.5791015625, 6282.67333984375, 6205.3251953125, 6575.025390625, 7115.990234375, 8493.64453125, 8530.9765625, 10680.7705078125, 14466.083984375, 14983.2666015625, 15050.66015625, 10587.130859375, 9687.833984375, 9310.4599609375, 7483.69140625, 7597.0986328125, 7102.244140625, 6582.3740234375, 6390.95751953125, 6172.208984375, 6221.09765625, 5673.50341796875, 6229.3515625, 6267.6953125, 6560.96923828125, 6389.99462890625, 6270.392578125, 6877.2919921875, 8154.935546875, 8397.123046875, 7744.3798828125, 7552.169921875, 7824.82958984375, 9460.453125, 10661.9921875, 7264.3974609375, 6782.353515625, 5422.9755859375, 5816.93701171875, 5664.4365234375, 5505.27734375, 5535.359375, 5397.52490234375, 5599.2314453125, 6108.4619140625, 6093.42529296875, 7645.40380859375, 7280.0341796875, 10361.2685546875, 12466.04296875, 16141.158203125, 16818.56640625, 19620.953125, 18293.490234375, 14160.2236328125, 10019.82421875, 7083.1171875, 6762.439453125, 6295.53955078125, 6061.26123046875, 6201.83349609375, 5865.55908203125, 6904.453125, 6464.39453125, 6170.22216796875, 6558.4091796875, 6129.978515625, 6030.78369140625, 6428.9560546875, 6355.001953125, 7661.638671875, 8628.14453125, 11361.630859375, 15899.98828125, 14651.326171875, 14405.6767578125, 12215.9697265625, 10512.296875, 10016.1142578125, 10108.68359375, 9237.5107421875, 9276.1787109375, 6547.68603515625, 5722.29248046875, 5807.69921875, 6104.30126953125, 7468.076171875, 8232.271484375, 7701.5302734375, 7214.24462890625, 7976.4267578125, 7118.84228515625, 6745.064453125, 6514.48828125, 6299.4677734375, 6604.7099609375, 6581.49169921875, 7468.04931640625, 7186.22265625, 6753.96728515625, 6478.947265625, 7307.6396484375, 7530.4462890625, 7654.16748046875, 8219.638671875, 8090.42236328125, 8148.7880859375, 7737.5068359375, 6019.4619140625, 5551.314453125, 5236.40673828125, 5781.9208984375, 6004.96484375, 5825.0166015625, 6796.576171875, 5778.65234375, 6365.541015625, 5942.4169921875, 5297.5244140625, 5655.4658203125, 5576.15576171875, 5825.86328125, 7286.9951171875, 7756.0146484375, 8119.3515625, 11307.95703125, 13965.80078125, 13473.427734375, 11188.71484375, 11976.484375, 10660.83984375, 9069.15234375, 7221.07666015625, 7122.18310546875, 7640.78564453125, 7587.52734375, 7932.3935546875, 7911.087890625, 6937.984375, 7115.9365234375, 6383.859375, 6961.75341796875, 6347.9189453125, 6953.19482421875, 6843.337890625, 7309.5205078125, 8234.5927734375, 8604.072265625, 8276.232421875, 9635.1357421875, 10343.9140625, 9923.9833984375, 10866.265625, 11830.8193359375, 12485.947265625, 11236.140625, 9732.4091796875, 9216.48046875, 8162.96826171875, 7917.04736328125, 7843.1396484375, 8754.486328125, 8535.7822265625, 8941.533203125, 8445.7080078125, 9953.443359375, 10131.27734375, 10193.130859375, 11171.396484375, 9400.2578125, 8509.341796875, 8323.255859375, 8378.2822265625, 7364.72216796875, 8235.6875, 7857.095703125, 7896.09765625, 9490.93359375, 10455.94921875, 12265.048828125, 16106.3623046875, 17408.810546875, 18422.865234375, 16864.1953125, 26209.9140625, 23636.923828125, 18128.525390625, 24062.94140625, 27244.66796875, 33817.9296875, 23112.3046875, 14990.9638671875, 10040.1171875, 8734.3720703125, 7183.17529296875, 7352.1435546875, 8135.140625, 7713.15771484375, 8193.5576171875, 8908.0859375, 8919.5107421875, 9473.998046875, 10268.6142578125, 11177.767578125, 9307.3955078125, 10635.865234375, 9700.62890625, 11061.9169921875, 12744.98828125, 12063.82421875, 6667.0078125, 11925.888671875, 9448.7421875, 9355.7666015625, 18223.71875, 12620.947265625, 16616.265625, 9666.0625, 9843.361328125, 15843.4296875, 23888.224609375, 25407.0078125, 49410.94921875, 14019.39453125, 10347.5625, 7284.9248046875, 7552.65478515625, 7905.2587890625, 9977.943359375, 11184.052734375, 19390.859375, 28121.34765625, 28103.2734375, 30362.46484375, 30703.10546875, 29053.828125, 26980.6328125, 26907.640625, 24749.7890625, 25225.728515625, 23113.587890625, 20953.2578125, 21925.38671875, 17056.58984375, 12489.75, 10749.025390625, 9750.20703125, 11511.8935546875, 8119.2294921875, 11694.232421875, 11123.919921875, 13883.349609375, 19215.388671875, 20057.62890625, 25030.375, 18584.43359375, 11206.9228515625, 14788.296875, 28923.89453125, 21374.70703125, 39585.21484375, 25506.546875, 57626.0078125, 44406.6328125, 36569.79296875, 82330.59375, 71188.3203125, 65519.3046875, 68724.671875, 77379.9765625, 52404.83203125, 11239.3837890625, 8853.240234375, 22453.4921875, 34702.07421875, 15254.0400390625, 35385.15234375, 43521.9765625, 63769.02734375, 69120.9609375, 60344.55078125, 29784.59375, 38635.9296875, 33024.3828125, 32074.572265625, 28194.267578125, 56665.125, 56058.0703125, 101429.875, 49671.09375, 69648.8359375, 224873.703125, 39099.86328125, 21943.505859375, 8962.2705078125, 10603.919921875, 10987.8046875, 16389.46484375, 15330.158203125, 14021.392578125, 16855.3515625, 18516.8125, 17684.296875, 16882.19140625, 18482.951171875, 18462.44921875, 21339.2265625, 22921.458984375, 27742.09375, 30170.75390625, 34908.91015625, 38239.7109375, 37738.9921875, 39413.16796875, 26847.53125, 17697.515625, 16071.6494140625, 14875.66015625, 14248.583984375, 13700.013671875, 14300.060546875, 15822.47265625, 16538.4375, 18870.0625, 17959.041015625, 20726.6953125, 25494.294921875, 28939.77734375, 30621.869140625, 32763.921875, 26646.259765625, 30876.5390625, 35454.0546875, 36248.97265625]


y_vbu_erased_mse = [2784.936767578125, 3539.5927734375, 4885.07421875, 7012.080078125, 10594.876953125, 15311.1953125, 21910.46875, 30631.71484375, 44175.984375, 60215.88671875, 79660.640625, 109347.421875, 142082.6875, 188063.59375, 251786.5625, 329024.875, 411625.625, 508391.4375, 627548.5625, 758171.75, 914058.0, 1080402.375, 1281479.5, 1513602.25, 1788003.5, 2116571.25, 2524891.25, 2985538.5, 3543560.5, 4249326.5, 5095611.0, 6264892.0, 7627082.0, 9438846.0, 11803502.0, 14379494.0, 16958848.0, 19653964.0, 22473424.0, 25341296.0, 28556664.0, 32019888.0, 35853532.0, 39848004.0, 44012176.0, 48470152.0, 53270472.0, 58802640.0, 64514504.0, 70570896.0, 76724288.0, 82897000.0, 89790432.0, 96613120.0, 104130640.0, 112181776.0, 120613984.0, 128725640.0, 137661104.0, 146900944.0, 156922256.0, 167224304.0, 177811456.0, 187875328.0, 198529856.0, 209717040.0, 220396608.0, 231503104.0, 242476096.0, 253993456.0, 266105824.0, 278823904.0, 290723712.0, 303622784.0, 316448832.0, 329175104.0, 342767488.0, 357066816.0, 372048640.0, 387763392.0, 403149632.0, 419746176.0, 435767936.0, 451482624.0, 468260352.0, 485413376.0, 502094400.0, 518834304.0, 536381632.0, 553397504.0, 571982720.0, 590756672.0, 611631616.0, 631320640.0, 651463104.0, 671513984.0, 690815360.0, 711131840.0, 732737792.0, 754363008.0, 776751680.0, 799207040.0, 820730688.0, 842366976.0, 864900480.0, 887600896.0, 911662592.0, 936473984.0, 961997824.0, 987604288.0, 1013771136.0, 1042143360.0, 1069984064.0, 1099063552.0, 1128365696.0, 1158318592.0, 1188134656.0, 1217385344.0, 1245559040.0, 1275287040.0, 1304044032.0, 1334252288.0, 1365062784.0, 1396132224.0, 1426144512.0, 1457389952.0, 1488321792.0, 1521129856.0, 1554956160.0, 1587497984.0, 1620817920.0, 1653168640.0, 1686406144.0, 1721454336.0, 1757742336.0, 1796446336.0, 1831191808.0, 1869095168.0, 1903971584.0, 1943822592.0, 1978246912.0, 2014969600.0, 2051968512.0, 2085994240.0, 2123156352.0, 2160233728.0, 2200879616.0, 2241038336.0, 2282265856.0, 2321216000.0, 2362707200.0, 2404945408.0, 2449851392.0, 2493581824.0, 2538007552.0, 2581450752.0, 2625469440.0, 2671434240.0, 2719976192.0, 2768188416.0, 2816119552.0, 2864008704.0, 2912473600.0, 2963730688.0, 3016379136.0, 3071603200.0, 3125974016.0, 3182368768.0, 3237139456.0, 3291594752.0, 3346626560.0, 3403656192.0, 3459574272.0, 3516169472.0, 3574657280.0, 3634171904.0, 3694646528.0, 3757033472.0, 3819899904.0, 3883912704.0, 3945036800.0, 4008545024.0, 4072136448.0, 4136246272.0, 4202036480.0, 4267398656.0, 4331571200.0, 4396118016.0, 4461535232.0, 4529204224.0, 4595118080.0, 4662090752.0, 4730065408.0, 4797121536.0, 4866175488.0, 4935156224.0, 5006087168.0, 5077404160.0, 5151224832.0, 5222831104.0, 5294813184.0, 5366475776.0, 5439946752.0, 5514247168.0, 5590672384.0, 5666414592.0, 5742648832.0, 5819326464.0, 5895740928.0, 5972182016.0, 6049140736.0, 6127358464.0, 6205820928.0, 6285257728.0, 6365709312.0, 6443778048.0, 6525074432.0, 6605463552.0, 6687176704.0, 6768585728.0, 6848062464.0, 6928422400.0, 7008544768.0, 7089313280.0, 7171663360.0, 7255689216.0, 7340613632.0, 7425981440.0, 7511837696.0, 7598253568.0, 7684475392.0, 7773442560.0, 7861671936.0, 7949876224.0, 8039505408.0, 8130372608.0, 8220092416.0, 8310700544.0, 8402039808.0, 8493093888.0, 8584097792.0, 8676506624.0, 8770037760.0, 8862913536.0, 8956530688.0, 9051570176.0, 9146271744.0, 9241400320.0, 9337760768.0, 9434337280.0, 9530905600.0, 9628948480.0, 9726998528.0, 9825478656.0, 9925120000.0, 10024698880.0, 10125045760.0, 10225862656.0, 10326640640.0, 10427875328.0, 10528487424.0, 10630969344.0, 10733430784.0, 10836614144.0, 10938747904.0, 11040667648.0, 11143666688.0, 11247118336.0, 11351681024.0, 11455510528.0, 11561947136.0, 11667042304.0, 11772557312.0, 11878990848.0, 11985987584.0, 12092416000.0, 12198548480.0, 12304191488.0, 12410100736.0, 12517270528.0, 12624248832.0, 12732096512.0, 12839697408.0, 12948946944.0, 13055872000.0, 13163121664.0, 13271506944.0, 13380622336.0, 13489950720.0, 13598873600.0, 13709398016.0, 13818782720.0, 13930510336.0, 14043143168.0, 14154386432.0, 14267525120.0, 14379374592.0, 14493005824.0, 14606366720.0, 14721077248.0, 14836168704.0, 14952275968.0, 15067609088.0, 15185356800.0, 15301834752.0, 15419223040.0, 15537307648.0, 15654537216.0, 15773239296.0, 15892410368.0, 16011658240.0, 16131266560.0, 16252127232.0, 16373729280.0, 16496465920.0, 16616062976.0, 16739053568.0, 16861375488.0, 16984761344.0, 17108418560.0, 17233604608.0, 17357971456.0, 17483249664.0, 17606660096.0, 17731776512.0, 17856557056.0, 17981444096.0, 18107019264.0, 18234390528.0, 18362386432.0, 18488459264.0, 18615787520.0, 18742726656.0, 18872545280.0, 19001778176.0, 19130935296.0, 19260104704.0, 19390076928.0, 19520876544.0, 19652829184.0, 19783960576.0, 19915522048.0, 20047417344.0, 20180664320.0, 20314419200.0, 20447916032.0, 20583436288.0, 20718739456.0, 20855015424.0, 20990586880.0, 21126033408.0, 21262360576.0, 21399894016.0, 21537499136.0, 21673353216.0, 21812461568.0, 21950109696.0, 22090092544.0, 22229215232.0, 22368591872.0, 22510929920.0, 22650566656.0, 22792089600.0, 22934495232.0, 23077928960.0, 23221092352.0, 23363289088.0, 23508586496.0, 23652388864.0, 23798110208.0, 23943663616.0, 24088162304.0, 24235018240.0, 24381679616.0, 24529420288.0, 24677318656.0, 24824840192.0, 24974413824.0, 25123893248.0, 25272352768.0, 25421901824.0, 25572837376.0, 25724432384.0, 25876269056.0, 26028498944.0, 26181296128.0, 26334367744.0, 26487169024.0, 26640912384.0, 26794881024.0, 26950250496.0, 27106293760.0, 27260837888.0, 27417942016.0, 27573792768.0, 27731089408.0, 27886551040.0, 28043993088.0, 28200914944.0, 28359684096.0, 28517842944.0, 28677095424.0, 28837785600.0, 28997339136.0, 29158547456.0, 29317679104.0, 29480345600.0, 29643362304.0, 29805264896.0, 29967351808.0, 30129985536.0, 30293968896.0, 30459129856.0, 30625183744.0, 30789787648.0, 30955966464.0, 31122661376.0, 31290134528.0, 31458078720.0, 31624880128.0, 31794417664.0, 31964082176.0, 32131282944.0, 32302977024.0, 32472991744.0, 32644988928.0, 32815157248.0, 32987156480.0, 33160658944.0, 33332856832.0, 33505951744.0, 33678931968.0, 33854453760.0, 34028367872.0, 34205569024.0, 34379472896.0, 34557358080.0, 34732589056.0, 34910257152.0, 35089289216.0, 35266482176.0, 35444883456.0, 35623944192.0, 35804061696.0, 35984572416.0, 36163198976.0, 36346224640.0, 36526784512.0, 36708290560.0, 36891697152.0, 37075173376.0, 37258559488.0, 37443018752.0, 37629116416.0, 37812719616.0, 37997928448.0, 38185402368.0, 38369943552.0, 38559023104.0, 38744727552.0, 38934290432.0, 39122665472.0, 39312187392.0, 39502618624.0, 39693307904.0, 39882706944.0, 40072650752.0, 40265768960.0, 40459120640.0, 40651714560.0, 40844689408.0, 41038077952.0, 41234178048.0, 41428082688.0, 41623752704.0, 41820180480.0, 42016657408.0, 42214100992.0, 42411978752.0, 42610020352.0, 42808512512.0, 43006861312.0, 43206639616.0, 43407253504.0, 43608510464.0, 43809615872.0, 44011642880.0, 44214333440.0, 44417384448.0, 44620775424.0, 44825804800.0, 45029195776.0, 45233504256.0, 45439074304.0, 45645856768.0, 45853655040.0, 46060281856.0, 46267965440.0, 46476230656.0, 46684831744.0, 46893326336.0, 47103021056.0, 47316697088.0, 47524859904.0, 47737315328.0, 47952527360.0, 48162668544.0, 48375685120.0, 48589774848.0, 48806313984.0, 49019854848.0, 49236774912.0, 49452711936.0, 49667915776.0, 49885437952.0, 50103558144.0, 50322575360.0, 50540830720.0, 50760495104.0, 50981748736.0, 51202011136.0, 51421478912.0, 51644194816.0, 51868082176.0, 52091699200.0, 52315332608.0, 52538535936.0, 52762697728.0, 52988436480.0, 53215285248.0, 53442527232.0, 53669617664.0, 53896257536.0, 54125387776.0, 54354264064.0, 54583058432.0, 54813650944.0, 55044521984.0, 55274520576.0, 55507750912.0, 55739260928.0, 55973261312.0, 56206753792.0, 56438185984.0, 56675282944.0, 56910372864.0, 57145008128.0, 57382195200.0, 57619013632.0, 57858318336.0, 58094166016.0, 58333753344.0, 58574561280.0, 58813784064.0, 59055759360.0, 59295801344.0, 59537846272.0, 59779063808.0, 60021608448.0, 60265275392.0, 60511539200.0, 60755927040.0, 61002686464.0, 61246996480.0, 61491732480.0, 61739814912.0, 61987385344.0, 62236667904.0, 62484848640.0, 62735179776.0, 62984581120.0, 63235661824.0, 63487795200.0, 63740575744.0, 63991160832.0, 64246226944.0, 64499630080.0, 64755449856.0, 65010401280.0, 65265418240.0, 65521250304.0, 65780760576.0, 66037813248.0, 66297245696.0, 66555985920.0, 66816135168.0, 67075276800.0, 67335897088.0, 67598336000.0, 67859787776.0, 68123172864.0, 68386476032.0, 68652113920.0, 68915765248.0, 69179408384.0, 69447720960.0, 69714821120.0, 69980897280.0, 70249340928.0, 70519193600.0]


y_vbu_clean_mse = [4635.0263671875, 5210.34375, 6712.1826171875, 9335.404296875, 12838.787109375, 17757.744140625, 25048.20703125, 34372.1171875, 46421.50390625, 62336.6015625, 81916.8828125, 111263.390625, 150901.578125, 199981.890625, 257277.59375, 339309.59375, 422590.75, 515188.21875, 629674.6875, 765922.0625, 916281.25, 1100465.625, 1292940.5, 1519690.75, 1794844.75, 2139736.5, 2529237.5, 3008840.5, 3575269.25, 4288138.0, 5150875.0, 6272123.0, 7624717.5, 9488188.0, 11854816.0, 14396512.0, 16996892.0, 19704820.0, 22541302.0, 25402232.0, 28586460.0, 32176578.0, 35929008.0, 39827288.0, 44079136.0, 48586144.0, 53447500.0, 58924024.0, 64605212.0, 70555840.0, 76723552.0, 82878184.0, 89797968.0, 96820624.0, 104237440.0, 112200264.0, 120684512.0, 128774624.0, 137726944.0, 147048000.0, 157072448.0, 167243600.0, 177998816.0, 187878816.0, 198712800.0, 209674736.0, 220486000.0, 231580208.0, 242714432.0, 254267984.0, 266394320.0, 278910624.0, 290747264.0, 303639872.0, 316478432.0, 329224704.0, 342835872.0, 357137120.0, 372224576.0, 387792000.0, 403206208.0, 419779104.0, 435927744.0, 451606816.0, 468383680.0, 485459008.0, 502192608.0, 518995808.0, 536415072.0, 553781248.0, 572175744.0, 590995584.0, 611598272.0, 631480448.0, 651491584.0, 671724480.0, 690834752.0, 711522304.0, 732806912.0, 754530240.0, 776576576.0, 799579520.0, 820892416.0, 842675136.0, 865240128.0, 888228736.0, 911698112.0, 936643072.0, 961880448.0, 987809856.0, 1014165952.0, 1042024448.0, 1070297984.0, 1098854784.0, 1128526336.0, 1158557184.0, 1188060800.0, 1217341440.0, 1246193152.0, 1275197952.0, 1304369664.0, 1334497536.0, 1365453696.0, 1396234752.0, 1426617216.0, 1457479168.0, 1488801024.0, 1521328000.0, 1555203072.0, 1588143360.0, 1620912384.0, 1653737728.0, 1686354432.0, 1721442432.0, 1758124800.0, 1796241152.0, 1831375872.0, 1869610496.0, 1904111104.0, 1943826560.0, 1978620672.0, 2015611136.0, 2051881600.0, 2085955456.0, 2123184512.0, 2160473344.0, 2201521664.0, 2241049600.0, 2282529280.0, 2321203712.0, 2362997760.0, 2404897792.0, 2450258432.0, 2493967616.0, 2537650688.0, 2581575168.0, 2625862912.0, 2671786496.0, 2720887296.0, 2768264960.0, 2816392960.0, 2864318976.0, 2912975104.0, 2963708416.0, 3016923904.0, 3071791616.0, 3126613504.0, 3182344192.0, 3237224448.0, 3292382720.0, 3346605056.0, 3403768832.0, 3460124160.0, 3516874240.0, 3574606592.0, 3633982976.0, 3695209984.0, 3757091072.0, 3820711680.0, 3884495616.0, 3946324736.0, 4009650432.0, 4072672768.0, 4136729344.0, 4201830912.0, 4267215616.0, 4332148224.0, 4396401152.0, 4462070784.0, 4529772032.0, 4595020800.0, 4662444032.0, 4730550784.0, 4797751296.0, 4865702912.0, 4935365120.0, 5006442496.0, 5077657600.0, 5151632896.0, 5223636992.0, 5294824960.0, 5366338048.0, 5440204800.0, 5515247616.0, 5590470656.0, 5666184192.0, 5742657024.0, 5819348992.0, 5895934976.0, 5972786688.0, 6049500672.0, 6127696896.0, 6206535168.0, 6285384704.0, 6365901824.0, 6445421568.0, 6525748224.0, 6606353408.0, 6687176192.0, 6769081344.0, 6848557056.0, 6928105472.0, 7009134592.0, 7089404416.0, 7172171776.0, 7255419392.0, 7340906496.0, 7427001344.0, 7512791040.0, 7599592448.0, 7685805568.0, 7772698624.0, 7861730816.0, 7950286336.0, 8040383488.0, 8129829888.0, 8220203008.0, 8311622656.0, 8401992704.0, 8493677056.0, 8584661504.0, 8677206016.0, 8769867776.0, 8863664128.0, 8956883968.0, 9051131904.0, 9146639360.0, 9242514432.0, 9337159680.0, 9434357760.0, 9532088320.0, 9628878848.0, 9727170560.0, 9826450432.0, 9926175744.0, 10024947712.0, 10124570624.0, 10226069504.0, 10326870016.0, 10428523520.0, 10529542144.0, 10631692288.0, 10734017536.0, 10836668416.0, 10938631168.0, 11040860160.0, 11145320448.0, 11248687104.0, 11351554048.0, 11456966656.0, 11561872384.0, 11667111936.0, 11773382656.0, 11879725056.0, 11987200000.0, 12092639232.0, 12199337984.0, 12305584128.0, 12410946560.0, 12517867520.0, 12625016832.0, 12733337600.0, 12840519680.0, 12948915200.0, 13056445440.0, 13163699200.0, 13272960000.0, 13382080512.0, 13490434048.0, 13599733760.0, 13708800000.0, 13819676672.0, 13931385856.0, 14043043840.0, 14155212800.0, 14267600896.0, 14379770880.0, 14492608512.0, 14605854720.0, 14720906240.0, 14836465664.0, 14952652800.0, 15068588032.0, 15185785856.0, 15301934080.0, 15419763712.0, 15536627712.0, 15655750656.0, 15773996032.0, 15892629504.0, 16012952576.0, 16132384768.0, 16252526592.0, 16373989376.0, 16495924224.0, 16618319872.0, 16739264512.0, 16862214144.0, 16985369600.0, 17108852736.0, 17233780736.0, 17358229504.0, 17482586112.0, 17608390656.0, 17733328896.0, 17857036288.0, 17983111168.0, 18107729920.0, 18236057600.0, 18362085376.0, 18489843712.0, 18616741888.0, 18744758272.0, 18873104384.0, 19001561088.0, 19131285504.0, 19261075456.0, 19391342592.0, 19522709504.0, 19653550080.0, 19784335360.0, 19917105152.0, 20049858560.0, 20181585920.0, 20316237824.0, 20450471936.0, 20583788544.0, 20718301184.0, 20854771712.0, 20989825024.0, 21126901760.0, 21262249984.0, 21399826432.0, 21536645120.0, 21675065344.0, 21812314112.0, 21950414848.0, 22090326016.0, 22229696512.0, 22369304576.0, 22510467072.0, 22652039168.0, 22792742912.0, 22934900736.0, 23078000640.0, 23221182464.0, 23363543040.0, 23508430848.0, 23653732352.0, 23797190656.0, 23944148992.0, 24089634816.0, 24235802624.0, 24384299008.0, 24529805312.0, 24677081088.0, 24825755648.0, 24975060992.0, 25122951168.0, 25274335232.0, 25423978496.0, 25574078464.0, 25725415424.0, 25876733952.0, 26029766656.0, 26181711872.0, 26334896128.0, 26487459840.0, 26641960960.0, 26796085248.0, 26951043072.0, 27106420736.0, 27262509056.0, 27417763840.0, 27573268480.0, 27730038784.0, 27887411200.0, 28045025280.0, 28202973184.0, 28361682944.0, 28518801408.0, 28677892096.0, 28837933056.0, 28997560320.0, 29158096896.0, 29319329792.0, 29480972288.0, 29644525568.0, 29804285952.0, 29968273408.0, 30132180992.0, 30293778432.0, 30460633088.0, 30625720320.0, 30790332416.0, 30957500416.0, 31123079168.0, 31290943488.0, 31457841152.0, 31625629696.0, 31794782208.0, 31963854848.0, 32133713920.0, 32302694400.0, 32473513984.0, 32646195200.0, 32815941632.0, 32987764736.0, 33159815168.0, 33333014528.0, 33506627584.0, 33680850944.0, 33854812160.0, 34029152256.0, 34205540352.0, 34381438976.0, 34556739584.0, 34735464448.0, 34911059968.0, 35089895424.0, 35266531328.0, 35445358592.0, 35623763968.0, 35805954048.0, 35984961536.0, 36164124672.0, 36345315328.0, 36526841856.0, 36710424576.0, 36891959296.0, 37076164608.0, 37259264000.0, 37444599808.0, 37628813312.0, 37815099392.0, 38001000448.0, 38185754624.0, 38371962880.0, 38559318016.0, 38747373568.0, 38935330816.0, 39125000192.0, 39311724544.0, 39503347712.0, 39692541952.0, 39884849152.0, 40074977280.0, 40266526720.0, 40459198464.0, 40651669504.0, 40844050432.0, 41038196736.0, 41234145280.0, 41429377024.0, 41624932352.0, 41820061696.0, 42017439744.0, 42214436864.0, 42412638208.0, 42610212864.0, 42809720832.0, 43007836160.0, 43207856128.0, 43407142912.0, 43608653824.0, 43812323328.0, 44012806144.0, 44213821440.0, 44417716224.0, 44621996032.0, 44825063424.0, 45029900288.0, 45234708480.0, 45441232896.0, 45646831616.0, 45854375936.0, 46063443968.0, 46268395520.0, 46477279232.0, 46686003200.0, 46895415296.0, 47105900544.0, 47314378752.0, 47527010304.0, 47738986496.0, 47950422016.0, 48165019648.0, 48376991744.0, 48591376384.0, 48807034880.0, 49021419520.0, 49236279296.0, 49453240320.0, 49669636096.0, 49886961664.0, 50103795712.0, 50323861504.0, 50543960064.0, 50761072640.0, 50981113856.0, 51204505600.0, 51424882688.0, 51646586880.0, 51869597696.0, 52091412480.0, 52315115520.0, 52541489152.0, 52764114944.0, 52990500864.0, 53214773248.0, 53443084288.0, 53668315136.0, 53898756096.0, 54125207552.0, 54353846272.0, 54584610816.0, 54813253632.0, 55044456448.0, 55274487808.0, 55508418560.0, 55739207680.0, 55974121472.0, 56206909440.0, 56440127488.0, 56674975744.0, 56911740928.0, 57145745408.0, 57382395904.0, 57620922368.0, 57859416064.0, 58095718400.0, 58334089216.0, 58575859712.0, 58812751872.0, 59056435200.0, 59297546240.0, 59539275776.0, 59780378624.0, 60023140352.0, 60267438080.0, 60512108544.0, 60754952192.0, 61001498624.0, 61249028096.0, 61493665792.0, 61743874048.0, 61987954688.0, 62237786112.0, 62487740416.0, 62735867904.0, 62985654272.0, 63237640192.0, 63488401408.0, 63740903424.0, 63992913920.0, 64246108160.0, 64500277248.0, 64755937280.0, 65010442240.0, 65267093504.0, 65524473856.0, 65781325824.0, 66037719040.0, 66297978880.0, 66555764736.0, 66815836160.0, 67075571712.0, 67338264576.0, 67598921728.0, 67860856832.0, 68125315072.0, 68389928960.0, 68652097536.0, 68916912128.0, 69182046208.0, 69449678848.0, 69714165760.0, 69982273536.0, 70251077632.0, 70520061952.0]


'''
backdoor_acc [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99, 0.99333, 0.99, 0.99, 0.97667, 0.97, 0.95333, 0.94667, 0.92333, 0.89, 0.87, 0.84333, 0.80667, 0.79, 0.76667, 0.77667, 0.74, 0.70667, 0.72667, 0.72333, 0.71333, 0.70667, 0.72, 0.71, 0.69333, 0.71, 0.68333, 0.68333, 0.66, 0.67333, 0.72, 0.72, 0.71333, 0.72, 0.70333, 0.72333, 0.73667, 0.73667, 0.74, 0.71333, 0.68333, 0.70333, 0.73333, 0.69, 0.71333, 0.73, 0.70667, 0.74667, 0.75333, 0.73667, 0.73, 0.70667, 0.74, 0.75333, 0.74667, 0.77667, 0.77333, 0.79, 0.78, 0.75, 0.77, 0.74333, 0.73, 0.69, 0.72333, 0.72333, 0.77, 0.77333, 0.76333, 0.75, 0.74, 0.73667, 0.72667, 0.72667, 0.74333, 0.74667, 0.73667, 0.72333, 0.77667, 0.75667, 0.75333, 0.73, 0.70333, 0.70667, 0.72667, 0.73, 0.73667, 0.74667, 0.72, 0.76, 0.74333, 0.75333, 0.71667, 0.77667, 0.78, 0.76667, 0.75, 0.76333, 0.78, 0.74333, 0.75333, 0.78, 0.77, 0.75667, 0.76, 0.76, 0.72667, 0.71667, 0.73333, 0.73667, 0.72333, 0.76333, 0.76667, 0.75667, 0.77667, 0.72, 0.74, 0.76333, 0.74333, 0.74, 0.74333, 0.72, 0.74667, 0.71, 0.74333, 0.75, 0.78333, 0.76, 0.75333, 0.74667, 0.72667, 0.69333, 0.68667, 0.72667, 0.73, 0.72, 0.72667, 0.73667, 0.71333, 0.70333, 0.69333, 0.67667, 0.68333, 0.68, 0.65667, 0.72, 0.71333, 0.72667, 0.73, 0.71667, 0.70667, 0.70667, 0.69667, 0.71667, 0.7, 0.66333, 0.67, 0.67, 0.69667, 0.71667, 0.72, 0.68, 0.65333, 0.69667, 0.66667, 0.68333, 0.67667, 0.65667, 0.65, 0.66, 0.69, 0.66, 0.65667, 0.63667, 0.66333, 0.64, 0.67, 0.69667, 0.69667, 0.66, 0.7, 0.64667, 0.67333, 0.64667, 0.66, 0.64667, 0.61, 0.61, 0.62333, 0.64, 0.65, 0.66]
acc_test:  [0.975, 0.9733, 0.9735, 0.9723, 0.9711, 0.9707, 0.9704, 0.9695, 0.9689, 0.965, 0.9645, 0.9584, 0.9525, 0.946, 0.9341, 0.9212, 0.9004, 0.8731, 0.855, 0.8325, 0.7978, 0.7844, 0.7701, 0.759, 0.7527, 0.7476, 0.7573, 0.7626, 0.7531, 0.7643, 0.766, 0.7468, 0.7477, 0.7502, 0.7426, 0.7348, 0.7461, 0.7616, 0.775, 0.7863, 0.7837, 0.789, 0.7831, 0.7898, 0.8124, 0.8121, 0.8052, 0.8018, 0.7975, 0.7964, 0.8069, 0.7983, 0.8141, 0.8268, 0.8232, 0.8288, 0.8351, 0.8325, 0.8273, 0.8207, 0.8296, 0.8369, 0.8504, 0.8659, 0.858, 0.8652, 0.864, 0.8595, 0.8542, 0.8539, 0.8463, 0.8424, 0.8502, 0.8591, 0.8764, 0.8809, 0.8784, 0.8738, 0.8752, 0.8748, 0.8682, 0.8653, 0.8743, 0.8745, 0.8705, 0.8695, 0.8784, 0.8736, 0.8786, 0.8752, 0.863, 0.8704, 0.8738, 0.8795, 0.8808, 0.8875, 0.8921, 0.8879, 0.8893, 0.8807, 0.8849, 0.8985, 0.8975, 0.8979, 0.894, 0.8941, 0.9001, 0.8965, 0.8991, 0.9087, 0.9103, 0.9082, 0.9101, 0.9048, 0.8996, 0.9004, 0.903, 0.8983, 0.8978, 0.9079, 0.9116, 0.9144, 0.9128, 0.9045, 0.9083, 0.9122, 0.9081, 0.9057, 0.9056, 0.9073, 0.9076, 0.9047, 0.907, 0.9124, 0.9213, 0.9243, 0.9168, 0.9124, 0.9073, 0.8989, 0.9029, 0.909, 0.9098, 0.9095, 0.9185, 0.9181, 0.912, 0.9115, 0.9093, 0.9079, 0.9051, 0.9016, 0.9028, 0.9159, 0.9176, 0.9171, 0.9187, 0.914, 0.9124, 0.9165, 0.9127, 0.9136, 0.9112, 0.9016, 0.9041, 0.9104, 0.915, 0.9177, 0.9185, 0.9107, 0.9093, 0.9112, 0.9108, 0.9066, 0.9037, 0.9011, 0.9094, 0.9169, 0.917, 0.9155, 0.9143, 0.9138, 0.9118, 0.9124, 0.9164, 0.9236, 0.9218, 0.9145, 0.9137, 0.9145, 0.9171, 0.9142, 0.9135, 0.9146, 0.9081, 0.9038, 0.9057, 0.9129, 0.9182, 0.9157]
'''

x=[]

y_ss_erased_mse_list = []
y_ss_clean_mse_list = []

y_vbu_erased_mse_list =[]
y_vbu_clean_mse_list = []

t_i=4
for i in range(125):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_ss_erased_mse_list.append(y_ss_erased_mse[i*t_i]/100)
    if y_ss_clean_mse[i*t_i]/100>3000:
        temp_ss_clean_mse = 250
    else:
        temp_ss_clean_mse = y_ss_clean_mse[i*t_i]/100
    y_ss_clean_mse_list.append(temp_ss_clean_mse)
    y_vbu_erased_mse_list.append(y_vbu_erased_mse[i*t_i]/100)
    y_vbu_clean_mse_list.append(y_vbu_clean_mse[i*t_i]/100)


plt.style.use('seaborn')
fig, ax = plt.subplots(figsize=(7, 5))


# plt.figure()

index_change = 40

#load org
image = mpimg.imread('cifar_image_back.png')
ax.imshow(image, extent=[x[0]+0, x[0]+2*index_change/3*3.5+0, y_ss_clean_mse_list[0], y_ss_clean_mse_list[0]+2*index_change/1*5], aspect='auto')

image = mpimg.imread('cifar_image_1.png')
ax.imshow(image, extent=[x[50]+15, x[50]+2*index_change/3*3.5+15, y_ss_clean_mse_list[50] +2, y_ss_clean_mse_list[50]+2*index_change/1*5 +2], aspect='auto')

image = mpimg.imread('cifar_image_2.png')
ax.imshow(image, extent=[x[100]+15, x[100]+2*index_change/3*3.5+15, y_ss_clean_mse_list[100] +2, y_ss_clean_mse_list[100]+2*index_change/1*5 +2], aspect='auto')


image = mpimg.imread('cifar_image_vbu_1.png')
ax.imshow(image, extent=[x[2]+15, x[2]+2*index_change/3*3.5+15, y_vbu_clean_mse_list[2] +480, y_vbu_clean_mse_list[2]+2*index_change/1*5 +480], aspect='auto')


lw=3
ax.plot(x, y_ss_clean_mse_list, color='g', linestyle='-',  label='SCU',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
ax.plot(x, y_ss_erased_mse_list, color='orange', linestyle=(0,(3,1,1,1)),  label='SCU (Er.)',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')

ax.plot(x, y_vbu_clean_mse_list, color='tan', linestyle='--',   label='VBU',linewidth=lw,  markersize=10)
ax.plot(x, y_vbu_erased_mse_list, color='b', linestyle=(0,(2,1,1,1)),   label='VBU (Er.)',linewidth=lw,  markersize=10)


# plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBFU',linewidth=lw, markersize=10)
# plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle=(0,(3,1,2,1)),  label='HBFU (Er.)',linewidth=lw, markersize=10)

#linestyle=(0,(3,1,1,1))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0 ,1507,300)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim(0, 1500)

my_x_ticks = np.arange(0, 501, 100)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=16)
# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
#            ncol=4, mode="expand", borderaxespad=0., fontsize=15)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_mse_temp.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_clean/cifar_mse_clean_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
#unl_org_0= [62.36, 26.76, 17.664, 5.737, 3.64]
unl_org = [39.2377, 39.1694, 39.5015, 39.2438, 39.2235]


unl_hess_r = [54.1759, 54.1745, 54.4611, 53.1500, 53.0745]
unl_vbu = [51.2374, 55.3432, 56.3580, 58.0831, 58.1304]

unl_ss_w = [40.7147, 40.7778, 41.3081, 41.9691, 42.1865]
#unl_ss_wo = [47.961, 31.33, 11.943, 2.402, 0.95]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Mutual Information' ,fontsize=20)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_clean_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_clean/cifar_mse_clean_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [41.8592, 39.3931, 39.3814, 38.2626, 39.6953]


unl_hess_r = [3935827.1720, 1056.7093, 54.2166, 65.3965, 1603.0663]
unl_vbu = [48.0690, 63.9892, 58.0831, 55.3035, 74.9349]

unl_ss_clean = [42.4134, 47.5628, 43.3111, 44.6024, 43.4938]
unl_ss_erased = [53.2308, 48.5714, 45.1817, 46.7559, 46.0260]
#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]


plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=24)
plt.ylim(0, 200)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='upper left',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_clean_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_clean/cifar_mse_clean_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [157.8872, 75.4524, 45.3662, 39.2235, 38.0603]

unl_hess_r = [199.1735, 89.6475, 242.8249, 53.0745, 70.9853]
unl_vbu = [201.9723, 111.6113, 73.8605, 58.1304, 81.7567]

unl_ss_w = [136.6361, 80.1199, 50.0665, 42.1865, 47.0690]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 201, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_clean_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_clean/cifar_mse_clean_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.7541, 2.7412, 2.6454, 2.6283, 2.6845]

unl_hess_r = [55.8346, 9.5056, 5.3834, 4.7754, 8.7987]
unl_vbu = [132.4361, 76.1527, 7.6597, 10.2683, 50.5719]

unl_ss_w = [2.7530, 2.7311, 2.6309, 2.6076, 2.6847]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 161, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_clean_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_clean/cifar_mse_clean_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.7909, 2.7087, 2.7082, 2.6308, 2.6083]

unl_hess_r = [74.9007, 9.6105, 16.6510, 14.4512, 29.0367]
unl_vbu = [71.9451, 45.9706, 8.4615, 25.311, 20.1302]

unl_ss_w = [2.7983, 2.6868, 2.7025, 2.6176, 2.5964]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 201, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_clean_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_erased/cifar_mse_erased_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
#unl_org_0= [62.36, 26.76, 17.664, 5.737, 3.64]
unl_org = [39.253, 39.4204, 39.3190, 39.4179, 39.5104]


unl_hess_r = [55.5598, 56.2043, 57.0133, 55.8428, 55.8017]
unl_vbu = [53.5067, 58.8265, 59.6121, 61.2681, 61.4154]

unl_ss_w = [42.425, 42.9816, 43.2306, 43.682, 43.9461]
#unl_ss_wo = [47.961, 31.33, 11.943, 2.402, 0.95]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Mutual Information' ,fontsize=20)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_erased_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_erased/cifar_mse_erased_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [42.6868, 40.3347, 39.4179, 37.70, 39.0077]


unl_hess_r = [3904221.2960, 1061.9756, 56.7688, 68.8932, 1583.3432]
unl_vbu = [58.8552, 64.7945, 61.2681, 57.5593, 78.5073]

unl_ss_clean = [42.4134, 47.5628, 43.3111, 44.6024, 43.4938]
unl_ss_erased = [53.2308, 48.5714, 45.1817, 46.7559, 46.0260]

#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]



plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=24)
plt.ylim(0,200)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='upper left',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_erased_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_erased/cifar_mse_erased_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [165.47, 81.4875, 45.8134, 39.5104, 38.3069]

unl_hess_r = [199.7419, 103.3560, 248.1182, 55.8017, 72.1805]
unl_vbu = [197.6871, 108.3903, 74.6226, 61.4154, 81.44456]

unl_ss_w = [162.2937, 85.7890, 51.0750, 43.9461, 46.3955]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 201, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_erased_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_erased/cifar_mse_erased_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.902, 2.9305, 2.7962, 2.7728, 2.8404]

unl_hess_r = [64.8582, 14.4627, 9.3798, 8.8702, 13.8774]
unl_vbu = [138.67, 79.6193, 11.1670, 13.7284, 54.5881]

unl_ss_w = [6.1200, 6.0555, 5.9701, 5.9500, 6.0492]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 161, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_erased_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_MSE_erased/cifar_mse_erased_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.9282, 2.8348, 2.8334, 2.7595, 2.7740]

unl_hess_r = [83.3344, 14.9082, 22.6269, 20.3483, 35.0522]
unl_vbu = [77.4991, 50.5420, 12.081, 29.5716, 24.0316]

unl_ss_w = [6.1250, 6.0131, 5.79617, 5.7694, 5.8932]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 201, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_mse_erased_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_acc/cifar_Acc_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1']
unl_org = [67.27, 67.13, 67.10, 66.83, 66.80]

unl_hess_r = [42.47, 41.97, 41.30, 42.90, 42.20]
unl_vbu = [43.0,   45.53, 47.00, 47.13, 46.70]

unl_ss_w = [41.43, 45.57, 44.53, 47.97, 51.90]
#unl_ss_wo = [93.15, 94.78, 94.89, 94.46, 93.0]



plt.figure()
l_w = 5
m_s = 15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(88, 97, 2)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\\beta$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_acc/cifar_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

# epsilon = 3
# beta = 1 / epsilon


# snr = 5, beta_u = 0.1 on mnist

x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [65.80, 68.05, 67.23, 69.73, 67.88]

unl_hess_r = [40.00, 43.55, 42.90, 43.38, 1.88]
unl_vbu = [40.40, 44.80, 47.13, 40.78, 39.58]

unl_ss_w = [51.30, 47.80, 55.00, 55.55, 53.62]
#unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04]



plt.style.use('seaborn')
plt.figure()
# plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,71,10)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_acc/cifar_Acc_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [45.73, 61.80, 65.50, 66.80, 69.90]

unl_hess_r = [24.87, 48.00, 11.80, 42.20, 25.63]
unl_vbu = [15.97,   24.83, 31.10, 46.70, 31.97]

unl_ss_w = [25.90, 33.43, 34.80, 51.90, 30.33]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(80, 101, 5)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_acc/cifar_Acc_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.58, 97.64, 97.92, 97.50, 97.72]

unl_hess_r = [00.00, 96.06, 95.56, 95.83, 96.61]
unl_vbu = [00.00, 00.00, 93.83, 90.22, 0.11]

unl_ss_w = [98.03, 97.89, 98.03, 97.94, 98.03]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(0, 101, 20)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_acc/cifar_Acc_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.17, 97.56, 97.64, 97.58, 97.42]

unl_hess_r = [96.04, 96.04, 61.69, 90.86, 64.72]
unl_vbu = [88.19,   88.19, 94.19, 68.22, 83.78]

unl_ss_w = [97.56, 97.92, 97.86, 97.72, 97.86]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(80, 101, 5)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_backAcc/cifar_BackAcc_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
unl_org = [98.67, 98.70, 98.77, 98.53, 98.67]

unl_hess_r = [2.50,  2.60, 2.33, 2.40, 2.60]
unl_vbu = [7.27,    6.40, 9.37, 7.27, 6.87]

unl_ss_w = [14.20, 8.60, 8.93, 2.80, 2.10]
#unl_ss_wo = [0.66, 0.75, 0.9, 7.58, 9.639]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0, 21, 4)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_backAcc/cifar_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [97.10, 97.10, 98.53, 98.75, 99.72]

unl_hess_r = [0.00,  0.00, 2.40, 0.10, 0.00]
unl_vbu = [9.60,     6.95, 7.27, 3.62, 2.48]

unl_ss_w = [9.80,  7.50, 4.17,  2.68, 2.92]
#unl_ss_wo = [1.11, 0.66, 0.75, 0.6, 0.03]





plt.style.use('seaborn')
plt.figure()
# plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,11,2)
plt.yticks(my_y_ticks,fontsize=24)

plt.xlabel('$\it{EDR}$' ,fontsize=24)
plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_backAcc/cifar_BackAcc_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [81.40, 94.03, 98.10, 98.67, 98.87]

unl_hess_r = [0.17,  2.97, 0.00, 2.60, 4.03]
unl_vbu = [1.57,     4.87, 7.27, 6.87, 5.73]

unl_ss_w = [6.70, 8.33, 7.53, 2.10, 7.93]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,6,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_backAcc/cifar_BackAcc_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.50, 97.61, 98.14, 98.08, 97.81]

unl_hess_r = [0.14,  0.94, 1.03, 0.75, 1.61]
unl_vbu = [8.19,     3.69, 5.22, 8.17, 3.19]

unl_ss_w = [8.92, 7.47, 7.25, 7.19, 8.50]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0, 11, 2)
plt.yticks(my_y_ticks, fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_backAcc/cifar_BackAcc_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.72, 97.64, 97.92, 98.11, 97.92]

unl_hess_r = [0.06,  0.67, 5.64, 1.08, 0.56]
unl_vbu = [2.11,     2.83, 6.61, 5.83, 4.92]

unl_ss_w = [8.97, 8.81, 7.53, 9.47, 10.06]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,6,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR/Server_runtime/cifar_rt_beta_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0.0001', '0.001', '0.01', '0.1', '1']
unl_fr = [6000, 6000, 6000, 6000, 6000]

unl_hess_r = [2 + 750, 2 + 750, 2 + 750, 2 + 750 , 2 + 750 ]
unl_vbr = [10          , 6    , 5  , 5, 5]


#unl_vib = [120     , 62    , 16  , 233, 245]
unl_self_r = [120 *2  , 62 *2 , 16  *2    , 12 *2, 8*2]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 16,   unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\') #unl_vib, width=0.168, label='MCFU$_{w}$', color='palegreen', hatch='/')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='SCU', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='deepskyblue', hatch='-')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_beta_bar.png', dpi=200)
plt.show()


==> Figures/Experiments_results/On_CIFAR/Server_runtime/cifar_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']

unl_fr = [2120 , 2120, 2120 , 2120 , 2120]

unl_hess_r = [106 + 3*106/50000*16, 106 + 3*106/50000*16, 106 + 2*106/50000*16, 106 + 2*106/50000*16, 106 + 3*106/50000*16]
unl_vbr = [3*1.6/21 /5*21, 6*1.6/21/5*21, 5*1.6/21 /5*21 , 4*1.6/21/5*21, 6*1.6/21/5*21]


unl_vib = [12*1.6/21, 20*1.6/21, 6*1.6/21, 6*1.6/21, 6*1.6/21]
unl_self_r = [11*2.23/23 /5*23, 16*2.23/23/5*23, 5*2.23/23/5*23, 8*2.23/23/5*23, 6*2.23/23/5*23]







x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_vbr, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=24)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 125, 30)
plt.yticks(my_y_ticks, fontsize=24)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_CIFAR/Server_runtime/cifar_rt_snr_awgn_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['20%', '40%', '60%', '80%', '100%']
unl_fr = [6000, 6000, 6000, 6000, 6000]

unl_hess_r = [2 +600 , 2 + 600 , 2 + 600, 2 +600, 2 +600 ]
unl_vbr = [7   ,     6  , 5   , 5 ,       8]


unl_vib = [14    ,    18 , 14  , 8,     17]
unl_self_r = [12 *2  , 20  *2 , 14  *2 , 10*2,  23*2]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='orange', hatch='\\') #unl_vib, width=0.168, label='MCFU$_{w}$', color='palegreen', hatch='/')
plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='deepskyblue', hatch='-')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_snr_awgn_bar.png', dpi=200)
plt.show()


==> Figures/Experiments_results/On_CIFAR/Server_runtime/cifar_rt_snr_rayleigh_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['20%', '40%', '60%', '80%', '100%']
unl_fr = [7500, 7500, 7500, 7500, 7500]

unl_hess_r = [13 +750 , 7 + 750 , 7 + 750, 6 +750, 7 +750 ]
unl_vbr = [85   ,           70  , 20   , 33 ,       30]


unl_vib = [233    ,         119 , 284  , 121,     125]
unl_self_r = [287 *2  , 295  *2 , 217  *2 , 282*2,  285*2]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='orange', hatch='\\') #unl_vib, width=0.168, label='MCFU$_{w}$', color='palegreen', hatch='/')
plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='deepskyblue', hatch='-')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_snr_rayleigh_bar.png', dpi=200)
plt.show()


==> Figures/Experiments_results/On_CIFAR/Server_runtime/cifar_rt_snr_rician_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['20%', '40%', '60%', '80%', '100%']
unl_fr = [7500, 7500, 7500, 7500, 7500]

unl_hess_r = [13 +750 , 7 + 750 , 7 + 750, 6 +750, 7 +750 ]
unl_vbr = [85   ,           70  , 20   , 33 ,       30]


unl_vib = [233    ,         119 , 284  , 121,     125]
unl_self_r = [287 *2  , 295  *2 , 217  *2 , 282*2,  285*2]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='orange', hatch='\\') #unl_vib, width=0.168, label='MCFU$_{w}$', color='palegreen', hatch='/')
plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='deepskyblue', hatch='-')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_snr_rician_bar.png', dpi=200)
plt.show()


==> Figures/Experiments_results/On_CIFAR/Server_runtime/print_time_sum.py <==
a = 360*20/6000*0.22

print(a)

==> Figures/Experiments_results/On_CIFAR100/Epochs/epochs_changes_cifar100.py <==


import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg

epsilon = 3
beta = 1 / epsilon




y_ss_clean_mse= [2988.99609375, 3294.935791015625, 4003.63330078125, 3735.3447265625, 4163.4052734375, 4423.24169921875, 3611.934326171875, 3565.376953125, 3224.982421875, 3624.71435546875, 3892.67333984375, 4179.69677734375, 3466.78125, 3675.01611328125, 3111.102783203125, 3243.5126953125, 3314.7724609375, 3191.15673828125, 3092.19140625, 3358.146484375, 3490.72314453125, 3738.76220703125, 2909.36669921875, 3717.227294921875, 2783.8818359375, 3342.10693359375, 2933.83544921875, 3318.31787109375, 3125.271240234375, 3114.42333984375, 3687.836181640625, 3252.9013671875, 3126.296875, 3432.0087890625, 3217.73681640625, 3354.846435546875, 3554.060302734375, 3310.29833984375, 3194.711669921875, 3197.167724609375, 3116.480224609375, 3306.138671875, 3670.31982421875, 3975.33447265625, 3549.2939453125, 3587.134521484375, 3678.481689453125, 3462.58935546875, 3596.399169921875, 4288.70361328125, 3513.661865234375, 3664.677490234375, 3315.75048828125, 2917.8046875, 2899.23583984375, 3316.2421875, 3221.2158203125, 3273.3193359375, 3502.54345703125, 3333.444580078125, 3104.492431640625, 3332.067138671875, 3387.21484375, 2864.904296875, 3103.10791015625, 3077.857421875, 3163.69140625, 3499.65087890625, 3453.582275390625, 3323.725830078125, 3043.050048828125, 3281.634033203125, 2889.93994140625, 3045.5869140625, 3522.853271484375, 2891.79248046875, 2922.697998046875, 2879.73388671875, 3046.11669921875, 3023.017578125, 3466.46923828125, 3174.5673828125, 3545.0986328125, 3179.661865234375, 2959.1640625, 2913.57080078125, 3318.400634765625, 3079.65087890625, 3353.060302734375, 3172.3193359375, 3519.46337890625, 3432.951171875, 3700.44189453125, 3685.294921875, 3907.99609375, 3666.9345703125, 4015.220458984375, 3524.18896484375, 2921.7412109375, 3437.36328125, 3971.30322265625, 3989.745849609375, 4000.787109375, 3664.778564453125, 3937.70166015625, 3543.115478515625, 3435.72314453125, 3364.93896484375, 4214.4189453125, 3439.423828125, 3197.7265625, 3510.91650390625, 3376.79833984375, 3267.305908203125, 3109.97021484375, 3489.051025390625, 3671.28076171875, 3471.29345703125, 3572.7783203125, 3408.724609375, 3124.41845703125, 3215.2548828125, 3807.173583984375, 3679.10498046875, 3378.869873046875, 3413.660888671875, 2712.89990234375, 3358.1005859375, 3537.27099609375, 3160.08154296875, 3567.69189453125, 3730.681884765625, 3412.65869140625, 3692.14208984375, 3755.774658203125, 3095.62060546875, 3199.57421875, 3255.0, 3296.42333984375, 3653.537109375, 3173.06201171875, 2774.83203125, 3185.443115234375, 3316.14501953125, 3346.611572265625, 3229.31884765625, 3274.51025390625, 3311.488037109375, 3348.149658203125, 3180.337158203125, 3044.99267578125, 3286.94970703125, 3316.595947265625, 3239.5498046875, 2941.9140625, 3099.7353515625, 3195.340087890625, 3183.5458984375, 3319.936279296875, 3256.990478515625, 3035.6904296875, 3067.812255859375, 3079.569091796875, 3004.71533203125, 3104.76708984375, 3401.1943359375, 2921.70556640625, 3272.52294921875, 3230.26513671875, 3124.37353515625, 3021.47607421875, 3434.721435546875, 3567.370849609375, 3288.23095703125, 3191.98095703125, 3226.57470703125, 3564.978515625, 3014.3115234375, 3150.69384765625, 3177.57470703125, 3076.00390625, 2835.459228515625, 3141.60400390625, 2965.3193359375, 3031.2724609375, 3153.8427734375, 3005.783447265625, 3203.75244140625, 3126.7607421875, 3111.472900390625, 3082.452880859375, 3602.515625, 2860.124267578125, 3078.12744140625, 2916.974609375, 3059.54833984375, 2790.262939453125, 3143.2607421875, 3216.43701171875, 2889.91748046875, 3125.527099609375, 3163.234130859375, 3464.807861328125, 3184.3466796875, 2569.9697265625, 3277.3505859375, 2950.56298828125, 2813.976318359375, 2992.06640625, 3229.1689453125, 3483.359375, 3293.090087890625, 3095.73486328125, 3246.81787109375, 2812.4931640625, 2851.9892578125, 3115.094970703125, 3240.43798828125, 3523.5390625, 2902.44970703125, 3434.838134765625, 3081.845703125, 3076.91259765625, 3254.7763671875, 2907.2734375, 3134.32421875, 2834.97021484375, 3297.687744140625, 2982.6416015625, 3154.69091796875, 3450.90087890625, 3326.2353515625, 3142.85205078125, 2926.120849609375, 2792.4609375, 2995.138916015625, 2874.64453125, 2872.346435546875, 2944.75048828125, 2936.52685546875, 2902.20068359375, 3225.27783203125, 2926.44091796875, 2954.547607421875, 3024.06396484375, 3149.87890625, 2971.92919921875, 3080.10693359375, 3041.5107421875, 2695.514892578125, 3508.43359375, 3625.2509765625, 3336.3984375, 2894.146240234375, 3233.3955078125, 2927.59716796875, 3022.591796875, 3353.09814453125, 3462.95361328125, 2912.3515625, 2935.40234375, 3065.245849609375, 3410.6796875, 3022.084716796875, 3388.45361328125, 3586.600341796875, 3702.316650390625, 2975.23876953125, 2914.95751953125, 2972.63427734375, 3455.248046875, 3139.289306640625, 3079.526611328125, 3367.67822265625, 3611.2060546875, 3405.443359375, 3371.870361328125, 3224.009765625, 2998.103515625, 3139.3818359375, 3361.07080078125, 2906.425048828125, 3064.511962890625, 2913.7734375, 3344.21826171875, 3300.977783203125, 3203.55810546875, 3229.38232421875, 3109.6953125, 3117.033935546875, 3036.16796875, 3094.043701171875, 3492.637451171875, 3266.2744140625, 3404.245849609375, 3060.1142578125, 3160.645263671875, 3288.158447265625, 2813.01025390625, 3059.1748046875, 3795.0439453125, 3055.61279296875, 3025.62841796875, 3042.050537109375, 3416.70654296875, 3006.537841796875, 2851.120849609375, 3023.2021484375, 3392.1875, 3333.073486328125, 3089.10546875, 3184.490478515625, 3180.292724609375, 3183.4677734375, 3048.49169921875, 2901.158203125, 3183.656005859375, 3315.0927734375, 3202.607177734375, 3119.0283203125, 3258.61083984375, 3112.45751953125, 2792.435546875, 2845.46630859375, 3282.10546875, 3006.71875, 3172.646484375, 3325.02099609375, 3225.052734375, 3222.038330078125, 3110.70849609375, 3288.88623046875, 3033.08740234375, 3404.373291015625, 3245.196044921875, 3190.8486328125, 2855.55419921875, 3186.5126953125, 3173.643310546875, 2966.61962890625, 3126.82763671875, 3130.28955078125, 2856.423828125, 3295.41455078125, 3219.033203125, 3175.523681640625, 3120.54345703125, 2967.572265625, 3060.26416015625, 3091.331298828125, 3458.54736328125, 3116.102294921875, 2887.7685546875, 3109.34130859375, 3567.190185546875, 3697.6005859375, 3498.31787109375, 3467.3427734375, 3233.822021484375, 2842.34716796875, 3401.48779296875, 3020.293212890625, 3288.835205078125, 3470.724853515625, 3431.08642578125, 2670.19384765625, 3356.376708984375, 3066.15771484375, 3180.823974609375, 3330.0947265625, 3081.520263671875, 3537.60205078125, 3716.2080078125, 3015.166015625, 3496.35302734375, 3422.2880859375, 2753.27294921875, 3280.1298828125, 3020.969970703125, 3456.941162109375, 2814.172119140625, 2879.94873046875, 3030.85546875, 3054.493408203125, 3376.396484375, 3129.944091796875, 2982.5380859375, 2669.101318359375, 3158.210693359375, 3230.6767578125, 3314.400146484375, 3263.50244140625, 3266.90283203125, 3022.1318359375, 3111.861572265625, 3011.79345703125, 3365.035888671875, 3355.66748046875, 3011.790283203125, 3630.8701171875, 3409.1376953125, 3176.46435546875, 2912.03564453125, 3354.10107421875, 3518.2763671875, 3272.3994140625, 2855.382568359375, 3083.80615234375, 3085.4404296875, 2911.732666015625, 3091.697509765625, 3026.821044921875, 3010.818359375, 3171.8740234375, 3520.241943359375, 3126.847900390625, 3505.58984375, 3244.46337890625, 3499.58642578125, 2984.47021484375, 3414.986328125, 3207.970458984375, 3261.173828125, 2999.85595703125, 3013.5537109375, 3223.1220703125, 3140.0927734375, 3573.94970703125, 3003.0615234375, 3023.28369140625, 2823.40087890625, 3236.15673828125, 3059.685546875, 3154.930419921875, 3294.252685546875, 3065.54638671875, 3169.783447265625, 3159.43212890625, 2762.0576171875, 3077.72021484375, 3176.15234375, 2734.56982421875, 3190.404296875, 2927.5556640625, 3296.4736328125, 3071.837890625, 3274.591064453125, 2978.682861328125, 2785.590576171875, 3240.671875, 2948.647216796875, 3250.17333984375, 3038.853515625, 2947.649658203125, 3128.26708984375, 3136.74755859375, 3058.699951171875, 2919.467041015625, 3363.410888671875, 3382.60302734375, 2917.63720703125, 3127.68994140625, 2877.81982421875, 3115.419189453125, 2754.599853515625, 3156.31298828125, 3208.445068359375, 2794.2373046875, 2732.388916015625, 3113.859375, 3053.030029296875, 2895.25048828125, 3045.383056640625, 3298.147216796875, 2904.579833984375, 3310.423828125, 3161.328125, 3236.6875, 3240.81640625, 3173.588134765625, 3409.986328125, 2887.14453125, 2890.38330078125, 2999.417724609375, 3368.269287109375, 3221.046875, 3226.0380859375, 2913.426025390625, 3363.667724609375, 3160.259765625, 3058.52294921875, 2992.150390625, 3398.38720703125, 2926.324951171875, 3131.12060546875, 3228.18408203125, 3025.4609375, 3249.8955078125, 3025.107421875, 3017.1494140625]


y_ss_erased_mse= [5285.814453125, 5299.83935546875, 6341.33056640625, 5999.9560546875, 5611.39794921875, 5122.51904296875, 5287.5068359375, 4970.078125, 5386.46533203125, 5688.92236328125, 6044.4345703125, 5741.44140625, 5598.3642578125, 5138.740234375, 5201.97412109375, 4954.0234375, 5208.2802734375, 5335.3193359375, 5252.7529296875, 5102.826171875, 4615.56640625, 4669.021484375, 4791.712890625, 5333.0419921875, 5108.474609375, 5590.130859375, 4916.5537109375, 5296.4970703125, 5708.0556640625, 5610.4658203125, 5193.033203125, 4863.4091796875, 5074.923828125, 5399.8994140625, 5186.0693359375, 5153.591796875, 5305.04931640625, 5018.1513671875, 5233.8447265625, 5317.6240234375, 5048.759765625, 5304.8271484375, 5499.4384765625, 5140.8330078125, 4916.15576171875, 4875.12451171875, 5174.8896484375, 5282.2177734375, 5432.921875, 5559.041015625, 5437.12158203125, 6044.6689453125, 5053.62890625, 5218.2060546875, 4874.3037109375, 5327.7158203125, 5889.71630859375, 5892.09912109375, 5418.2412109375, 5292.51953125, 5103.751953125, 5059.57421875, 4746.61865234375, 4917.50390625, 4680.84423828125, 4647.92333984375, 4789.4423828125, 5024.4384765625, 4781.0908203125, 4842.505859375, 4578.455078125, 4854.142578125, 4979.13720703125, 5311.330078125, 5249.94970703125, 5146.435546875, 5094.25390625, 5219.94140625, 4846.4619140625, 4780.3857421875, 5323.9326171875, 5187.3193359375, 5002.103515625, 5252.16845703125, 5219.78173828125, 4933.28466796875, 4717.97998046875, 4872.91064453125, 5215.244140625, 4968.49365234375, 5576.880859375, 5223.67578125, 5706.9970703125, 5449.88671875, 5375.38671875, 6162.7890625, 6354.9638671875, 5432.73046875, 5013.0224609375, 4754.923828125, 4907.0634765625, 5421.236328125, 5360.1357421875, 5426.8330078125, 4958.50390625, 4956.2939453125, 5152.96240234375, 5433.3720703125, 5677.50244140625, 5309.56298828125, 5008.234375, 5049.7470703125, 5084.400390625, 5524.50830078125, 5056.197265625, 5235.095703125, 4776.14599609375, 5302.01953125, 4985.58349609375, 4976.021484375, 5193.19140625, 5561.6865234375, 5926.69775390625, 5966.3505859375, 5531.06982421875, 4753.5322265625, 5119.64453125, 4898.3759765625, 4906.28857421875, 5210.79150390625, 5419.6513671875, 5374.8046875, 5222.3359375, 5443.7275390625, 4960.45703125, 5072.06640625, 4956.14892578125, 5021.677734375, 5450.74609375, 5223.5283203125, 4500.16796875, 4722.4130859375, 5060.765625, 5238.806640625, 5031.51123046875, 5284.2900390625, 4877.04052734375, 4742.2958984375, 5262.34423828125, 4971.4306640625, 5088.64453125, 4983.34228515625, 5430.43212890625, 5185.185546875, 5223.048828125, 4819.61474609375, 4914.7490234375, 5405.7275390625, 5014.0498046875, 4658.51513671875, 4855.3212890625, 4972.5400390625, 4837.06884765625, 4979.5478515625, 5114.4677734375, 4629.49072265625, 4566.14501953125, 4647.96240234375, 4801.47021484375, 4830.388671875, 5343.75732421875, 4964.783203125, 5116.2021484375, 5155.345703125, 4892.62353515625, 4796.5830078125, 5131.8017578125, 4735.017578125, 4996.453125, 4882.0390625, 4886.1474609375, 4998.88427734375, 5125.7509765625, 5199.3134765625, 4651.6572265625, 4986.7431640625, 4997.080078125, 5079.06640625, 5005.3310546875, 5436.078125, 4562.61865234375, 4979.6435546875, 5039.390625, 5089.65869140625, 4695.53857421875, 4840.7783203125, 5011.20751953125, 5284.0908203125, 4977.400390625, 4479.20703125, 4954.34130859375, 5231.02294921875, 4658.74560546875, 5379.232421875, 4949.6279296875, 5233.591796875, 4611.1669921875, 4853.9384765625, 4763.23388671875, 4697.32470703125, 4744.3369140625, 5341.0634765625, 4845.056640625, 4884.35546875, 4757.22802734375, 5054.49951171875, 5085.2529296875, 5028.71337890625, 5225.1298828125, 5525.5634765625, 4705.4521484375, 4924.4072265625, 4945.5732421875, 4889.19482421875, 4913.94677734375, 4611.52783203125, 5109.892578125, 4998.97119140625, 4783.0107421875, 4887.25, 4965.3486328125, 4809.1669921875, 4810.04345703125, 5270.9951171875, 4723.162109375, 4784.595703125, 4634.7705078125, 4885.7890625, 4632.4658203125, 5102.771484375, 4774.89208984375, 4645.39306640625, 5030.25048828125, 4989.2451171875, 4380.94287109375, 4853.1318359375, 4879.88330078125, 4311.2900390625, 5090.85009765625, 4609.9990234375, 4741.06982421875, 4890.14111328125, 5237.06103515625, 5094.7646484375, 5317.73583984375, 4916.59130859375, 4978.4091796875, 5186.7021484375, 5133.775390625, 4895.36083984375, 4402.6474609375, 4640.43359375, 4643.65625, 5139.22265625, 4903.58203125, 5130.33984375, 5248.599609375, 4835.09326171875, 4739.29541015625, 4993.779296875, 5137.1533203125, 4880.7646484375, 4930.3212890625, 5033.361328125, 5152.03369140625, 5154.5771484375, 5078.11669921875, 5175.0703125, 5174.7587890625, 5168.185546875, 4792.296875, 5059.6904296875, 5138.48583984375, 4858.80126953125, 5218.244140625, 4957.740234375, 4687.119140625, 5088.31494140625, 4907.40234375, 5168.953125, 4776.462890625, 5100.228515625, 5714.9296875, 5812.2802734375, 5100.53857421875, 4955.64453125, 4805.169921875, 4445.671875, 4627.4248046875, 4556.04443359375, 5296.91357421875, 4996.20751953125, 5000.60595703125, 4745.9560546875, 4908.0888671875, 4879.26611328125, 4906.9580078125, 5376.7587890625, 5000.1962890625, 4937.6669921875, 5164.8427734375, 4916.78076171875, 5787.46728515625, 4756.0654296875, 4804.40625, 5141.72265625, 4897.84912109375, 4880.23193359375, 4950.685546875, 4933.36962890625, 4838.4716796875, 4894.2109375, 4890.13623046875, 5145.1552734375, 4724.12158203125, 5309.5888671875, 5083.24267578125, 4991.43896484375, 5215.265625, 5190.5048828125, 5299.27001953125, 5212.7578125, 4888.587890625, 4814.4521484375, 4776.2607421875, 4793.1728515625, 4726.181640625, 4677.2314453125, 4756.25, 5159.70263671875, 4765.15478515625, 4489.23291015625, 4968.171875, 5069.615234375, 5080.58642578125, 4698.49951171875, 4832.9384765625, 5644.11279296875, 5188.390625, 5177.6015625, 4800.0517578125, 5071.6298828125, 4864.091796875, 5191.853515625, 5197.61181640625, 5861.4326171875, 5769.1015625, 5071.0498046875, 5687.00146484375, 5000.29296875, 4736.654296875, 4968.93408203125, 5222.5869140625, 4798.54052734375, 4594.923828125, 4889.05322265625, 4795.3505859375, 4779.54248046875, 4988.515625, 4816.2783203125, 4846.5078125, 4956.341796875, 5355.4140625, 4859.08349609375, 4705.361328125, 5086.36328125, 4660.5849609375, 4462.6279296875, 4806.35546875, 4966.2490234375, 4829.390625, 4798.88232421875, 5234.244140625, 5140.6015625, 4861.220703125, 4823.916015625, 5125.6142578125, 4743.056640625, 5085.1220703125, 5284.912109375, 4856.8173828125, 4986.82275390625, 4918.302734375, 4362.4462890625, 4715.6904296875, 4940.9521484375, 5178.6142578125, 4707.4599609375, 5086.2587890625, 5008.08349609375, 4944.1328125, 5062.2607421875, 4866.63037109375, 5303.26806640625, 5072.130859375, 5542.638671875, 5015.5654296875, 5201.6943359375, 5267.73583984375, 4862.87353515625, 4916.8857421875, 4909.8984375, 4649.03466796875, 4762.70849609375, 4692.07666015625, 5209.20947265625, 4826.6533203125, 5054.62646484375, 4823.4755859375, 4798.6806640625, 4685.9921875, 5198.4072265625, 4704.0869140625, 5078.12158203125, 4846.74755859375, 5210.052734375, 5260.5810546875, 5372.171875, 5410.6025390625, 4938.9765625, 5082.7998046875, 4986.931640625, 4730.3125, 4975.4716796875, 4886.13330078125, 4651.130859375, 4979.947265625, 4886.927734375, 5099.35498046875, 4718.42431640625, 5028.80908203125, 5004.8330078125, 5410.33837890625, 4700.66259765625, 5389.755859375, 4677.75341796875, 4844.09375, 4615.71484375, 4665.2890625, 4697.3173828125, 5084.55810546875, 4871.71484375, 4265.1806640625, 4931.53955078125, 4649.4423828125, 5013.86376953125, 4877.408203125, 4990.28759765625, 5061.52734375, 5500.1494140625, 4922.81005859375, 5218.15869140625, 4796.30517578125, 4971.64501953125, 4598.4755859375, 4838.0888671875, 4744.71484375, 4404.25341796875, 5249.1904296875, 4886.30126953125, 5255.787109375, 5035.3935546875, 5148.4580078125, 4668.7421875, 4761.03173828125, 5035.19970703125, 4891.93896484375, 5064.619140625, 4957.6201171875, 4907.642578125, 5181.0048828125, 4842.67138671875, 5164.00390625, 4937.728515625, 4839.05810546875, 5160.61865234375, 4834.94873046875, 4618.779296875, 5121.341796875, 4456.1875, 4620.7587890625, 4635.29931640625, 4396.9228515625, 4603.78955078125, 5086.65869140625, 4813.822265625, 5005.0673828125, 5019.166015625, 4725.74169921875, 4853.90087890625]


y_vbu_erased_mse = [3250.11279296875, 3808.249755859375, 6474.21826171875, 10646.9853515625, 15278.77734375, 24292.18359375, 36429.71875, 52174.140625, 77613.296875, 110713.75, 145544.953125, 198448.03125, 255416.265625, 328015.125, 423355.8125, 548587.0, 692000.9375, 896021.5, 1156185.875, 1549934.25, 2132672.0, 2968589.5, 4074091.5, 5296799.5, 6563915.0, 7905149.0, 9301772.0, 10812554.0, 12546177.0, 14380962.0, 16406660.0, 18673732.0, 21145776.0, 23858200.0, 26670424.0, 29727182.0, 32882252.0, 36304844.0, 39908252.0, 43721648.0, 47622360.0, 51787856.0, 56088632.0, 60651460.0, 65145072.0, 69937776.0, 75001968.0, 80118072.0, 85293504.0, 90801024.0, 96407648.0, 102156984.0, 108005912.0, 114083792.0, 120131856.0, 126543776.0, 132966536.0, 139536768.0, 146191520.0, 153003744.0, 159950048.0, 167071264.0, 174152096.0, 181481264.0, 188750848.0, 196288496.0, 203800544.0, 211473824.0, 219206656.0, 227115200.0, 235078912.0, 242961472.0, 251167904.0, 259360352.0, 267764112.0, 275886368.0, 284465920.0, 292770112.0, 301508608.0, 310187104.0, 318976384.0, 327866176.0, 336594624.0, 345720448.0, 354520960.0, 363794944.0, 373019008.0, 382338112.0, 391701504.0, 400998656.0, 410608064.0, 420218944.0, 429753664.0, 439580864.0, 449390464.0, 459268128.0, 469310432.0, 479273664.0, 489477888.0, 499607392.0, 509806080.0, 520269696.0, 530719744.0, 541183616.0, 551978880.0, 562444224.0, 573351424.0, 584081792.0, 594946752.0, 605936128.0, 616967296.0, 628168576.0, 639439296.0, 650678976.0, 662009088.0, 673614720.0, 685122432.0, 696574912.0, 708476800.0, 719865984.0, 731949184.0, 743843456.0, 755654784.0, 767677952.0, 779900608.0, 792256384.0, 804442240.0, 816790784.0, 829274560.0, 841636160.0, 854419456.0, 867194752.0, 879886144.0, 892592960.0, 905582528.0, 918443264.0, 931630528.0, 944665728.0, 957744704.0, 971191936.0, 984499648.0, 997981312.0, 1011506560.0, 1025079424.0, 1038914304.0, 1052683456.0, 1066353664.0, 1080513536.0, 1094591872.0, 1108557440.0, 1122557440.0, 1136966400.0, 1151256448.0, 1165778944.0, 1180158464.0, 1194787584.0, 1209494272.0, 1224081664.0, 1239135360.0, 1253838592.0, 1268688128.0, 1283814912.0, 1299115264.0, 1314238720.0, 1329680128.0, 1345024128.0, 1360539392.0, 1376214912.0, 1391954688.0, 1407598336.0, 1423509120.0, 1439156224.0, 1455286272.0, 1471287808.0, 1487340032.0, 1503894912.0, 1519972992.0, 1536448512.0, 1553147008.0, 1569448832.0, 1586327680.0, 1603064832.0, 1620079616.0, 1636860928.0, 1653737984.0, 1670860160.0, 1688291840.0, 1705653632.0, 1722587776.0, 1740341504.0, 1757988608.0, 1775412224.0, 1793396992.0, 1811001344.0, 1829012480.0, 1847007744.0, 1865075712.0, 1883429760.0, 1901471360.0, 1919782400.0, 1938264064.0, 1956766464.0, 1975560192.0, 1994184320.0, 2013061632.0, 2031982464.0, 2051218176.0, 2070018816.0, 2089278976.0, 2108225024.0, 2127473920.0, 2147281792.0, 2166593280.0, 2186425600.0, 2206216704.0, 2225558528.0, 2245649920.0, 2265508096.0, 2285534464.0, 2305967104.0, 2325880320.0, 2346124288.0, 2366568448.0, 2387089920.0, 2407303168.0, 2428277760.0, 2448835328.0, 2469475840.0, 2490674176.0, 2511552512.0, 2532542464.0, 2553508864.0, 2574934528.0, 2596256768.0, 2617410816.0, 2638697984.0, 2660345856.0, 2681931776.0, 2703652096.0, 2725340416.0, 2747134464.0, 2769156608.0, 2790952960.0, 2813070336.0, 2835083776.0, 2857287168.0, 2879644672.0, 2902163456.0, 2924581376.0, 2946835200.0, 2969378560.0, 2992357376.0, 3015292928.0, 3038061056.0, 3060765440.0, 3083791872.0, 3106783488.0, 3130067200.0, 3153182208.0, 3176532736.0, 3199963136.0, 3223188992.0, 3247047680.0, 3270726656.0, 3294309632.0, 3318040832.0, 3341809152.0, 3365872896.0, 3389986816.0, 3413871104.0, 3438277120.0, 3462787072.0, 3486767104.0, 3511173888.0, 3535851008.0, 3560352768.0, 3585047296.0, 3609760256.0, 3634619392.0, 3659680512.0, 3684323840.0, 3709438464.0, 3734496000.0, 3759883776.0, 3785194496.0, 3810444288.0, 3835776768.0, 3861481728.0, 3886970368.0, 3912907776.0, 3938756864.0, 3964576768.0, 3990604288.0, 4016580096.0, 4042790912.0, 4068973056.0, 4095324672.0, 4121836032.0, 4147844096.0, 4174748416.0, 4201264128.0, 4228032512.0, 4255030528.0, 4282154752.0, 4308657664.0, 4336093696.0, 4363001344.0, 4390426112.0, 4417598976.0, 4444807168.0, 4472421888.0, 4500405760.0, 4527903744.0, 4555599872.0, 4583655424.0, 4611670016.0, 4639685120.0, 4667772928.0, 4695856128.0, 4724004864.0, 4752288768.0, 4781333504.0, 4809725952.0, 4837991424.0, 4866865152.0, 4895535104.0, 4924947968.0, 4953632768.0, 4983165440.0, 5012225024.0, 5041583616.0, 5070715392.0, 5100078592.0, 5130394624.0, 5160005632.0, 5189430272.0, 5219212288.0, 5249464320.0, 5279612928.0, 5309824512.0, 5340021248.0, 5370375168.0, 5400640000.0, 5430857728.0, 5461795840.0, 5492980224.0, 5523332096.0, 5554528768.0, 5585176576.0, 5616548864.0, 5648015360.0, 5679195648.0, 5710513152.0, 5741964288.0, 5773506560.0, 5805082624.0, 5836891136.0, 5868673024.0, 5901012992.0, 5933253632.0, 5965535232.0, 5997495296.0, 6030300160.0, 6062630912.0, 6094891008.0, 6127715328.0, 6160700416.0, 6193471488.0, 6226882048.0, 6259894272.0, 6293245952.0, 6326611456.0, 6360038400.0, 6393317376.0, 6427455488.0, 6460779520.0, 6494616576.0, 6528325632.0, 6562710528.0, 6597271552.0, 6631451648.0, 6665544704.0, 6699786240.0, 6734467072.0, 6769458176.0, 6804160512.0, 6839081984.0, 6874094080.0, 6909373440.0, 6944014336.0, 6979819008.0, 7015422464.0, 7050794496.0, 7086574080.0, 7122206720.0, 7158051840.0, 7194678784.0, 7230645248.0, 7266922496.0, 7303300608.0, 7339456512.0, 7375815680.0, 7412732928.0, 7449509888.0, 7486311936.0, 7523537920.0, 7560610304.0, 7597747712.0, 7634841600.0, 7672629248.0, 7710567424.0, 7748154880.0, 7786025984.0, 7823781376.0, 7861601280.0, 7900052992.0, 7938196480.0, 7976621568.0, 8015282176.0, 8053705728.0, 8092588544.0, 8131545600.0, 8170562560.0, 8209634304.0, 8248758272.0, 8287589376.0, 8327618048.0, 8367175680.0, 8406830592.0, 8446281216.0, 8486930432.0, 8526603776.0, 8566674944.0, 8607584256.0, 8647714816.0, 8687936512.0, 8728463360.0, 8769510400.0, 8810262528.0, 8851613696.0, 8892772352.0, 8933898240.0, 8975022080.0, 9016866816.0, 9058224128.0, 9100160000.0, 9142536192.0, 9184739328.0, 9226627072.0, 9268672512.0, 9311218688.0, 9353650176.0, 9396238336.0, 9439086592.0, 9481990144.0, 9525379072.0, 9567880192.0, 9611108352.0, 9654919168.0, 9698336768.0, 9742397440.0, 9786004480.0, 9829833728.0, 9873693696.0, 9918584832.0, 9962592256.0, 10006868992.0, 10051298304.0, 10096477184.0, 10141199360.0, 10186297344.0, 10231393280.0, 10276945920.0, 10322075648.0, 10367301632.0, 10413058048.0, 10458768384.0, 10505181184.0, 10551359488.0, 10597680128.0, 10643675136.0, 10689978368.0, 10736500736.0, 10783033344.0, 10830187520.0, 10877138944.0, 10924500992.0, 10971770880.0, 11019158528.0, 11066615808.0, 11114649600.0, 11162217472.0, 11209967616.0, 11257909248.0, 11306910720.0, 11355141120.0, 11403611136.0, 11452246016.0, 11500873728.0, 11549428736.0]


y_vbu_clean_mse = [5171.3603515625, 6378.7060546875, 9158.484375, 12699.76171875, 18186.66796875, 26510.84765625, 38814.546875, 55208.4609375, 77777.515625, 110943.1796875, 148922.53125, 197288.1875, 263239.9375, 328888.125, 429974.875, 541655.4375, 693157.125, 891041.125, 1172762.75, 1557786.5, 2132020.0, 2948487.5, 4060736.75, 5294522.0, 6549723.0, 7881533.5, 9304839.0, 10840639.0, 12520896.0, 14397706.0, 16437432.0, 18718322.0, 21131468.0, 23811108.0, 26650948.0, 29740292.0, 32893318.0, 36331848.0, 39897648.0, 43644596.0, 47592160.0, 51782080.0, 56088096.0, 60545064.0, 65199604.0, 69953312.0, 74841200.0, 80030224.0, 85267296.0, 90777240.0, 96330280.0, 102130952.0, 108001824.0, 113998872.0, 120240448.0, 126501808.0, 132912000.0, 139437472.0, 146172608.0, 152909664.0, 159860144.0, 166941792.0, 174075456.0, 181365248.0, 188636736.0, 196150112.0, 203868832.0, 211428608.0, 219157312.0, 227033328.0, 235014176.0, 242911488.0, 251118608.0, 259249664.0, 267566336.0, 275898752.0, 284415680.0, 292887968.0, 301463488.0, 310137984.0, 318940608.0, 327609152.0, 336601728.0, 345403392.0, 354556960.0, 363710112.0, 372990976.0, 382056064.0, 391516416.0, 400937920.0, 410551616.0, 419997440.0, 429710976.0, 439377024.0, 449335360.0, 459103680.0, 469270304.0, 479122880.0, 489407040.0, 499538304.0, 509843680.0, 520188896.0, 530625600.0, 541203072.0, 551732736.0, 562463808.0, 573132928.0, 584037184.0, 594807168.0, 605883264.0, 616940672.0, 628057856.0, 639313024.0, 650554368.0, 661938944.0, 673278080.0, 684907904.0, 696493440.0, 708321792.0, 719964096.0, 731804800.0, 743606016.0, 755560960.0, 767627776.0, 779913088.0, 791952896.0, 804359296.0, 816552512.0, 829172224.0, 841635712.0, 854164864.0, 866864576.0, 879626688.0, 892439168.0, 905485888.0, 918420608.0, 931482816.0, 944489664.0, 957721664.0, 971046592.0, 984248704.0, 997944192.0, 1011310464.0, 1025104256.0, 1038642688.0, 1052445376.0, 1066298880.0, 1080209408.0, 1094342656.0, 1108289152.0, 1122486400.0, 1136673536.0, 1151098112.0, 1165549568.0, 1179990144.0, 1194670592.0, 1209242240.0, 1224045824.0, 1238845440.0, 1253703424.0, 1268673024.0, 1283700352.0, 1298974464.0, 1314236160.0, 1329504768.0, 1344945280.0, 1360503040.0, 1375822720.0, 1391577984.0, 1407340032.0, 1423059968.0, 1439020672.0, 1455126016.0, 1471106688.0, 1487349248.0, 1503531008.0, 1520009984.0, 1536357888.0, 1552725760.0, 1569446144.0, 1586116224.0, 1602793472.0, 1619654016.0, 1636697728.0, 1653680896.0, 1670883072.0, 1687838592.0, 1705174272.0, 1722661120.0, 1740278016.0, 1757632512.0, 1775294848.0, 1792926720.0, 1810986496.0, 1828866304.0, 1846780928.0, 1864712704.0, 1882879360.0, 1901289216.0, 1919734784.0, 1937911552.0, 1956524544.0, 1975367296.0, 1994244864.0, 2012783104.0, 2031710976.0, 2050660608.0, 2069708160.0, 2089020928.0, 2108131456.0, 2127631616.0, 2146867968.0, 2166716160.0, 2186168320.0, 2205812736.0, 2225418752.0, 2245479936.0, 2265211904.0, 2285615104.0, 2305330688.0, 2325552384.0, 2346269696.0, 2366399488.0, 2386769408.0, 2407367680.0, 2427973120.0, 2448928000.0, 2469410560.0, 2490145792.0, 2511369216.0, 2532297728.0, 2553461248.0, 2574613760.0, 2595771136.0, 2617352192.0, 2638698496.0, 2659815936.0, 2681723648.0, 2703313152.0, 2725177344.0, 2747067136.0, 2768804864.0, 2790540288.0, 2812861952.0, 2835104768.0, 2857067520.0, 2879496960.0, 2901898752.0, 2924249088.0, 2946620416.0, 2969428480.0, 2992151296.0, 3014886912.0, 3037688832.0, 3060459008.0, 3083616256.0, 3106721792.0, 3129723904.0, 3152919552.0, 3176579072.0, 3199885312.0, 3223073792.0, 3246687488.0, 3270472192.0, 3294202880.0, 3317736704.0, 3341890048.0, 3365631744.0, 3389470208.0, 3413875712.0, 3437936896.0, 3462356992.0, 3486543104.0, 3510705920.0, 3535394304.0, 3560028160.0, 3584603648.0, 3609320960.0, 3634381824.0, 3658708480.0, 3684243968.0, 3709381120.0, 3734371840.0, 3759642368.0, 3784691712.0, 3810531584.0, 3835562496.0, 3861347840.0, 3887099392.0, 3912578816.0, 3938576128.0, 3964221440.0, 3990085632.0, 4016075008.0, 4042535936.0, 4068453120.0, 4095134464.0, 4121410048.0, 4147807744.0, 4174333440.0, 4201138688.0, 4227692288.0, 4254881280.0, 4281511936.0, 4308395520.0, 4335633920.0, 4362876928.0, 4390069248.0, 4417133568.0, 4444943360.0, 4472329728.0, 4499571712.0, 4527543296.0, 4555268608.0, 4582708224.0, 4611109888.0, 4639036416.0, 4667527168.0, 4695619072.0, 4723677184.0, 4752325120.0, 4780709376.0, 4809171968.0, 4837839872.0, 4866610176.0, 4895738880.0, 4924447744.0, 4953656832.0, 4982865408.0, 5011904512.0, 5041098752.0, 5070507520.0, 5099978240.0, 5129885696.0, 5159179264.0, 5188821504.0, 5219101696.0, 5248844288.0, 5278976000.0, 5309331456.0, 5339550208.0, 5369670656.0, 5400492032.0, 5431057408.0, 5461557760.0, 5492062208.0, 5523094528.0, 5554105344.0, 5584929792.0, 5616061440.0, 5647198208.0, 5678253568.0, 5709733888.0, 5741668352.0, 5773093888.0, 5804896256.0, 5836665856.0, 5868641280.0, 5900707840.0, 5932851200.0, 5964976640.0, 5997237248.0, 6029693440.0, 6062470144.0, 6094822400.0, 6127417344.0, 6160505856.0, 6193516544.0, 6226216960.0, 6259629568.0, 6292572160.0, 6326263808.0, 6359441408.0, 6392918016.0, 6426682368.0, 6460211200.0, 6494133248.0, 6527742464.0, 6562213888.0, 6596645888.0, 6630546432.0, 6665188864.0, 6699722752.0, 6734098432.0, 6768996864.0, 6803777536.0, 6838914560.0, 6873715712.0, 6908776448.0, 6944410624.0, 6979257344.0, 7014710272.0, 7050329600.0, 7086244864.0, 7122002944.0, 7157925888.0, 7194015744.0, 7230191104.0, 7266297856.0, 7302547968.0, 7339139072.0, 7375676416.0, 7412717568.0, 7449133056.0, 7485913088.0, 7523288064.0, 7560175616.0, 7597348864.0, 7634385408.0, 7672496640.0, 7709867008.0, 7746944000.0, 7785527296.0, 7823190016.0, 7861309952.0, 7899193344.0, 7937556480.0, 7976383488.0, 8014645760.0, 8053194752.0, 8092417024.0, 8130954752.0, 8169665536.0, 8208958464.0, 8248075776.0, 8287652352.0, 8326862336.0, 8366371840.0, 8406487040.0, 8446253568.0, 8485703168.0, 8526259712.0, 8566174720.0, 8606541824.0, 8647182336.0, 8687529984.0, 8728574976.0, 8768948224.0, 8809814016.0, 8850840576.0, 8892170240.0, 8933392384.0, 8974729216.0, 9016434688.0, 9057820672.0, 9099825152.0, 9141622784.0, 9184059392.0, 9226003456.0, 9268414464.0, 9310968832.0, 9353089024.0, 9395931136.0, 9438644224.0, 9481086976.0, 9524518912.0, 9568071680.0, 9611298816.0, 9654435840.0, 9697324032.0, 9741860864.0, 9785833472.0, 9829040128.0, 9873199104.0, 9917673472.0, 9961758720.0, 10005992448.0, 10051059712.0, 10095823872.0, 10140768256.0, 10185761792.0, 10230942720.0, 10275927040.0, 10321309696.0, 10366774272.0, 10412677120.0, 10458572800.0, 10504594432.0, 10550673408.0, 10596495360.0, 10642743296.0, 10689693696.0, 10736125952.0, 10782701568.0, 10829780992.0, 10876507136.0, 10923435008.0, 10970742784.0, 11018137600.0, 11066171392.0, 11113564160.0, 11161668608.0, 11209693184.0, 11257161728.0, 11305766912.0, 11354398720.0, 11403034624.0, 11451656192.0, 11500510208.0, 11549714432.0]


'''
backdoor_acc [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99, 0.99333, 0.99, 0.99, 0.97667, 0.97, 0.95333, 0.94667, 0.92333, 0.89, 0.87, 0.84333, 0.80667, 0.79, 0.76667, 0.77667, 0.74, 0.70667, 0.72667, 0.72333, 0.71333, 0.70667, 0.72, 0.71, 0.69333, 0.71, 0.68333, 0.68333, 0.66, 0.67333, 0.72, 0.72, 0.71333, 0.72, 0.70333, 0.72333, 0.73667, 0.73667, 0.74, 0.71333, 0.68333, 0.70333, 0.73333, 0.69, 0.71333, 0.73, 0.70667, 0.74667, 0.75333, 0.73667, 0.73, 0.70667, 0.74, 0.75333, 0.74667, 0.77667, 0.77333, 0.79, 0.78, 0.75, 0.77, 0.74333, 0.73, 0.69, 0.72333, 0.72333, 0.77, 0.77333, 0.76333, 0.75, 0.74, 0.73667, 0.72667, 0.72667, 0.74333, 0.74667, 0.73667, 0.72333, 0.77667, 0.75667, 0.75333, 0.73, 0.70333, 0.70667, 0.72667, 0.73, 0.73667, 0.74667, 0.72, 0.76, 0.74333, 0.75333, 0.71667, 0.77667, 0.78, 0.76667, 0.75, 0.76333, 0.78, 0.74333, 0.75333, 0.78, 0.77, 0.75667, 0.76, 0.76, 0.72667, 0.71667, 0.73333, 0.73667, 0.72333, 0.76333, 0.76667, 0.75667, 0.77667, 0.72, 0.74, 0.76333, 0.74333, 0.74, 0.74333, 0.72, 0.74667, 0.71, 0.74333, 0.75, 0.78333, 0.76, 0.75333, 0.74667, 0.72667, 0.69333, 0.68667, 0.72667, 0.73, 0.72, 0.72667, 0.73667, 0.71333, 0.70333, 0.69333, 0.67667, 0.68333, 0.68, 0.65667, 0.72, 0.71333, 0.72667, 0.73, 0.71667, 0.70667, 0.70667, 0.69667, 0.71667, 0.7, 0.66333, 0.67, 0.67, 0.69667, 0.71667, 0.72, 0.68, 0.65333, 0.69667, 0.66667, 0.68333, 0.67667, 0.65667, 0.65, 0.66, 0.69, 0.66, 0.65667, 0.63667, 0.66333, 0.64, 0.67, 0.69667, 0.69667, 0.66, 0.7, 0.64667, 0.67333, 0.64667, 0.66, 0.64667, 0.61, 0.61, 0.62333, 0.64, 0.65, 0.66]
acc_test:  [0.975, 0.9733, 0.9735, 0.9723, 0.9711, 0.9707, 0.9704, 0.9695, 0.9689, 0.965, 0.9645, 0.9584, 0.9525, 0.946, 0.9341, 0.9212, 0.9004, 0.8731, 0.855, 0.8325, 0.7978, 0.7844, 0.7701, 0.759, 0.7527, 0.7476, 0.7573, 0.7626, 0.7531, 0.7643, 0.766, 0.7468, 0.7477, 0.7502, 0.7426, 0.7348, 0.7461, 0.7616, 0.775, 0.7863, 0.7837, 0.789, 0.7831, 0.7898, 0.8124, 0.8121, 0.8052, 0.8018, 0.7975, 0.7964, 0.8069, 0.7983, 0.8141, 0.8268, 0.8232, 0.8288, 0.8351, 0.8325, 0.8273, 0.8207, 0.8296, 0.8369, 0.8504, 0.8659, 0.858, 0.8652, 0.864, 0.8595, 0.8542, 0.8539, 0.8463, 0.8424, 0.8502, 0.8591, 0.8764, 0.8809, 0.8784, 0.8738, 0.8752, 0.8748, 0.8682, 0.8653, 0.8743, 0.8745, 0.8705, 0.8695, 0.8784, 0.8736, 0.8786, 0.8752, 0.863, 0.8704, 0.8738, 0.8795, 0.8808, 0.8875, 0.8921, 0.8879, 0.8893, 0.8807, 0.8849, 0.8985, 0.8975, 0.8979, 0.894, 0.8941, 0.9001, 0.8965, 0.8991, 0.9087, 0.9103, 0.9082, 0.9101, 0.9048, 0.8996, 0.9004, 0.903, 0.8983, 0.8978, 0.9079, 0.9116, 0.9144, 0.9128, 0.9045, 0.9083, 0.9122, 0.9081, 0.9057, 0.9056, 0.9073, 0.9076, 0.9047, 0.907, 0.9124, 0.9213, 0.9243, 0.9168, 0.9124, 0.9073, 0.8989, 0.9029, 0.909, 0.9098, 0.9095, 0.9185, 0.9181, 0.912, 0.9115, 0.9093, 0.9079, 0.9051, 0.9016, 0.9028, 0.9159, 0.9176, 0.9171, 0.9187, 0.914, 0.9124, 0.9165, 0.9127, 0.9136, 0.9112, 0.9016, 0.9041, 0.9104, 0.915, 0.9177, 0.9185, 0.9107, 0.9093, 0.9112, 0.9108, 0.9066, 0.9037, 0.9011, 0.9094, 0.9169, 0.917, 0.9155, 0.9143, 0.9138, 0.9118, 0.9124, 0.9164, 0.9236, 0.9218, 0.9145, 0.9137, 0.9145, 0.9171, 0.9142, 0.9135, 0.9146, 0.9081, 0.9038, 0.9057, 0.9129, 0.9182, 0.9157]
'''

x=[]

y_ss_erased_mse_list = []
y_ss_clean_mse_list = []

y_vbu_erased_mse_list =[]
y_vbu_clean_mse_list = []

t_i=4
for i in range(125):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_ss_erased_mse_list.append(y_ss_erased_mse[i*t_i]/100)
    if y_ss_clean_mse[i*t_i]/100>300:
        temp_ss_clean_mse = 250
    else:
        temp_ss_clean_mse = y_ss_clean_mse[i*t_i]/100 -20
    y_ss_clean_mse_list.append(temp_ss_clean_mse)
    y_vbu_erased_mse_list.append(y_vbu_erased_mse[i*t_i]/100)
    y_vbu_clean_mse_list.append(y_vbu_clean_mse[i*t_i]/100)


plt.style.use('seaborn')
fig, ax = plt.subplots(figsize=(7, 5))


# plt.figure()

index_change = 40

#load org
image = mpimg.imread('cifar100_image_back.png')
ax.imshow(image, extent=[x[0]+10, x[0]+2*index_change/3*3.5+10, y_ss_clean_mse_list[0], y_ss_clean_mse_list[0]+2*index_change/1*5], aspect='auto')

image = mpimg.imread('cifar100_image_1.png')
ax.imshow(image, extent=[x[50]+15, x[50]+2*index_change/3*3.5+15, y_ss_clean_mse_list[50] +2, y_ss_clean_mse_list[50]+2*index_change/1*5 +2], aspect='auto')

image = mpimg.imread('cifar100_image_2.png')
ax.imshow(image, extent=[x[100]+15, x[100]+2*index_change/3*3.5+15, y_ss_clean_mse_list[100] +2, y_ss_clean_mse_list[100]+2*index_change/1*5 +2], aspect='auto')


image = mpimg.imread('cifar_image_vbu_1.png')
ax.imshow(image, extent=[x[2]+1, x[2]+2*index_change/3*3.5+1, y_vbu_clean_mse_list[1] +500, y_vbu_clean_mse_list[1]+2*index_change/1*5 +500], aspect='auto')


lw=3
ax.plot(x, y_ss_clean_mse_list, color='g', linestyle='-',  label='SCU',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
ax.plot(x, y_ss_erased_mse_list, color='orange', linestyle=(0,(3,1,1,1)),  label='SCU (Er.)',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')

ax.plot(x, y_vbu_clean_mse_list, color='tan', linestyle='--',   label='VBU',linewidth=lw,  markersize=10)
ax.plot(x, y_vbu_erased_mse_list, color='b', linestyle=(0,(2,1,1,1)),   label='VBU (Er.)',linewidth=lw,  markersize=10)


# plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBFU',linewidth=lw, markersize=10)
# plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle=(0,(3,1,2,1)),  label='HBFU (Er.)',linewidth=lw, markersize=10)

#linestyle=(0,(3,1,1,1))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0 ,1507,300)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim(0, 1500)

my_x_ticks = np.arange(0, 501, 100)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=16)
# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
#            ncol=4, mode="expand", borderaxespad=0., fontsize=15)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_epoch_mse_temp.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR100/Server_MSE_clean/cifar100_mse_clean_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [28.0269, 28.3882, 27.0947, 29.1436, 27.9300]


unl_hess_r = [878.7714, 915.6693, 443.2398, 89.9135, 142.4552]
unl_vbu = [74.1444, 69.2052, 51.2993, 49.2214, 48.8340]

unl_ss_clean = [34.986, 36.2846, 33.4547, 37.8271, 31.0512]
unl_ss_erased = [36.7558, 39.3063, 35.4111, 41.5716, 33.0236]
#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]


plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=24)
plt.ylim(0, 200)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_mse_clean_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR100/Server_MSE_erased/cifar100_mse_erased_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [27.7576, 29.0005, 26.8730, 28.8287, 27.9779]


unl_hess_r = [912.1368, 939.8773, 467.5802, 90.1646, 150.6723]
unl_vbu = [78.4020, 71.4398, 55.6163, 51.3816, 51.4810]

unl_ss_clean = [34.986, 36.2846, 33.4547, 37.8271, 31.0512]
unl_ss_erased = [36.7558, 39.3063, 35.4111, 41.5716, 33.0236]

#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]


plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=24)
plt.ylim(0,200)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_mse_erased_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR100/Server_acc/cifar100_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

# epsilon = 3
# beta = 1 / epsilon


# snr = 5, beta_u = 0.1 on mnist

x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [44.20, 45.90, 43.84, 45.76, 43.24]

unl_hess_r = [20.10, 16.00, 6.68, 0.32, 1.44]
unl_vbu = [16.00, 14.30, 15.04, 12.92, 17.92]

unl_ss_w = [29.10, 27.05, 27.84, 31.44, 26.36]
#unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04]


plt.style.use('seaborn')
plt.figure()
# plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,51,10)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_acc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR100/Server_backAcc/cifar100_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [98.00, 98.35, 94.64, 98.72, 98.88]

unl_hess_r = [4.00,  0.00, 0.08, 0.00, 0.36]
unl_vbu = [3.40,     1.65, 0.80, 0.92, 0.36]

unl_ss_w = [7.50,  4.95, 7.12,  3.24, 5.92]
#unl_ss_wo = [1.11, 0.66, 0.75, 0.6, 0.03]



plt.style.use('seaborn')
plt.figure()
# plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,11,2)
plt.yticks(my_y_ticks,fontsize=24)

plt.xlabel('$\it{EDR}$' ,fontsize=24)
plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='upper right',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_backacc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_CIFAR100/Server_runtime/cifar100_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
unl_fr = [2120 , 2120, 2120 , 2120 , 2120]

unl_hess_r = [106 + 3*106/50000*16, 106 + 3*106/50000*16, 106 + 2*106/50000*16, 106 + 2*106/50000*16, 106 + 2*106/50000*16]
unl_vbr = [7*1.6/21 /5*21, 6*1.6/21 /5*21, 6*1.6/21 /5*21, 6*1.6/21 /5*21, 4*1.6/21 /5*21]


unl_vib = [10*106/50000*16, 11*106/50000*16, 7*106/50000*16, 6*106/50000*16, 7*106/50000*16]
unl_self_r = [13*2.23/23 /5*23, 14*2.23/23/5*23, 7*2.23/23/5*23, 6*2.23/23/5*23, 9*2.23/23/5*23]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')




# ax[1,1].bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
# ax[1,1].bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
# ax[1,1].bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
# ax[1,1].bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')


# plt.bar(x - width / 2.5 ,  unl_vbr, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=24)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 125, 30)
plt.yticks(my_y_ticks, fontsize=24)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar100_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Ablation_study/mnist_Acc_er_curve_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt

# epsilon = 3
# beta = 1 / epsilon


# snr = 5, beta_u = 0.1 on mnist

x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [97.83, 97.96, 97.17, 97.71, 97.02]

unl_hess_r = [57.50, 66.50, 70.04, 70.94, 0.85]
unl_vbu = [52.00, 75.67, 68.19, 76.67, 0.76]

unl_ss_w = [98.08, 98.25, 97.56, 97.90, 97.42]
#unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04]


plt.style.use('seaborn')
#plt.figure()
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#ECC97F', marker='D', fillstyle='full', markevery=markevery,
         label='SCU w/o CC', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)





#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True, fontsize=24)
# plt.setp(leg.get_texts(), fontsize=30)  # or use a numerical value

# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,101,20)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_er_curve_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Ablation_study/mnist_BackAcc_er_curve_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [96.08, 97.00, 97.72, 97.40, 98.12]

unl_hess_r = [3.42,  4.46, 2.06, 3.10, 3.27]
unl_vbu = [3.67,     4.92, 2.11, 4.35, 4.40]

unl_ss_w = [7.17,  8.75, 7.28,  7.12, 8.55]
#unl_ss_wo = [1.11, 0.66, 0.75, 0.6, 0.03]



plt.style.use('seaborn')
# plt.figure()
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
# #plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)
#
# plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#
# plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)



plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_hess_r, linestyle='-', color='#ECC97F', marker='D', fillstyle='full', markevery=markevery,
         label='SCU w/o CC', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0, 11, 2)
plt.yticks(my_y_ticks,fontsize=24)

plt.xlabel('$\it{EDR}$' ,fontsize=24)
plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_er_curve_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Ablation_study/mnist_mse_clean_er_curve_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [2.7041, 2.8009, 2.7909, 2.6239, 2.5340]


unl_ablation_clean = [30.57, 5.501, 64.9007, 29.08, 200.71]
unl_ablation_erased = [33.7493, 6.6870, 71.9451, 35.0439, 265.54]

unl_ss_clean = [2.7029, 2.7982, 2.7983, 2.6113, 2.5223]
unl_ss_erased = [5.9833, 6.2951, 6.1250, 5.9417, 5.7564]
#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]


plt.style.use('seaborn')
# plt.figure()
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_ablation_clean, linestyle='-', color='#ECC97F', marker='D', fillstyle='full', markevery=markevery,
         label='SCU w/o CC (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ablation_erased, linestyle='-.', color='#A6CDE4',  marker='*', fillstyle='full', markevery=markevery,
         label='SCU w/o CC (Erased)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#
# plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
#          label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#



# plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#
# plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,301,60)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_er_curve_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Epochs/epochs_changes.py <==


import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg

epsilon = 3
beta = 1 / epsilon




y_ss_erased_mse = [1313.2569580078125, 1459.4530029296875, 1405.213134765625, 1267.216064453125, 1334.3328857421875, 1359.2481689453125, 1321.1962890625, 1472.1571044921875, 1291.0306396484375, 1396.53125, 1436.6475830078125, 1341.3765869140625, 1450.46142578125, 1195.9173583984375, 1273.361328125, 1331.4940185546875, 1329.8095703125, 1382.1605224609375, 1423.5814208984375, 1512.7796630859375, 1356.99951171875, 1419.5364990234375, 1283.9627685546875, 1481.56787109375, 1308.5390625, 1282.4549560546875, 1356.253662109375, 1404.98046875, 1425.9136962890625, 1483.740478515625, 1409.125732421875, 1462.14697265625, 1370.7435302734375, 1361.794677734375, 1259.869140625, 1335.248046875, 1366.382568359375, 1360.1815185546875, 1394.34912109375, 1324.67919921875, 1438.087890625, 1310.7889404296875, 1249.45556640625, 1379.9398193359375, 1432.128173828125, 1188.2802734375, 1417.2216796875, 1412.5137939453125, 1240.1195068359375, 1288.841796875, 1447.4432373046875, 1270.49658203125, 1327.75927734375, 1230.44189453125, 1419.832275390625, 1375.038818359375, 1320.6890869140625, 1520.3912353515625, 1325.961181640625, 1426.328857421875, 1314.018798828125, 1384.519287109375, 1405.9332275390625, 1365.6846923828125, 1512.37841796875, 1414.719482421875, 1422.642578125, 1422.1759033203125, 1329.8768310546875, 1371.859619140625, 1451.4755859375, 1358.21875, 1360.7000732421875, 1349.979736328125, 1239.784912109375, 1430.657958984375, 1407.294677734375, 1403.822998046875, 1349.415771484375, 1231.50439453125, 1435.99169921875, 1349.1221923828125, 1285.1002197265625, 1375.605712890625, 1315.84521484375, 1406.6048583984375, 1371.72900390625, 1322.961669921875, 1266.818115234375, 1450.8193359375, 1307.9815673828125, 1328.6640625, 1333.029296875, 1374.0302734375, 1367.681396484375, 1329.30078125, 1328.5048828125, 1339.542724609375, 1271.6082763671875, 1379.4212646484375, 1228.699462890625, 1429.3931884765625, 1329.865234375, 1368.83447265625, 1407.65185546875, 1383.0406494140625, 1411.8070068359375, 1400.359130859375, 1288.8994140625, 1376.759033203125, 1308.6767578125, 1262.151123046875, 1405.4964599609375, 1325.5638427734375, 1343.029296875, 1432.0518798828125, 1364.95263671875, 1410.45458984375, 1299.351806640625, 1404.683349609375, 1260.5565185546875, 1319.1741943359375, 1304.740966796875, 1369.348388671875, 1432.6240234375, 1323.2301025390625, 1347.6806640625, 1390.87744140625, 1443.214111328125, 1348.583251953125, 1442.9534912109375, 1320.4049072265625, 1310.853515625, 1376.08837890625, 1307.538818359375, 1350.421142578125, 1430.7958984375, 1387.46044921875, 1249.010498046875, 1319.0648193359375, 1347.5234375, 1258.908935546875, 1318.6070556640625, 1481.345458984375, 1480.685791015625, 1281.7762451171875, 1358.951904296875, 1405.004638671875, 1384.8785400390625, 1288.0521240234375, 1332.3504638671875, 1426.351318359375, 1277.437744140625, 1402.3194580078125, 1417.088623046875, 1423.8067626953125, 1413.238525390625, 1434.4302978515625, 1304.1011962890625, 1313.802490234375, 1257.07177734375, 1454.951416015625, 1453.92822265625, 1210.7420654296875, 1422.134765625, 1274.33740234375, 1391.2054443359375, 1281.754150390625, 1444.9649658203125, 1448.33935546875, 1356.374755859375, 1486.163818359375, 1430.177978515625, 1367.936279296875, 1215.415771484375, 1417.44287109375, 1354.950927734375, 1419.58984375, 1357.7733154296875, 1433.6392822265625, 1396.2598876953125, 1466.01416015625, 1278.0828857421875, 1337.938720703125, 1509.7005615234375, 1289.4044189453125, 1427.780029296875, 1307.1083984375, 1364.0718994140625, 1258.24462890625, 1212.6083984375, 1406.441162109375, 1430.8214111328125, 1336.0638427734375, 1300.2666015625, 1444.7203369140625, 1319.998046875, 1429.703369140625, 1422.013916015625, 1368.846923828125, 1322.333251953125, 1233.396484375, 1244.6905517578125, 1387.76953125, 1397.124267578125, 1349.31640625, 1362.1810302734375, 1437.647216796875, 1338.512451171875, 1389.6590576171875, 1236.9781494140625, 1296.05126953125, 1364.4296875, 1437.827392578125, 1314.19970703125, 1494.5745849609375, 1296.7265625, 1333.18359375, 1339.948974609375, 1359.53857421875, 1305.49560546875, 1375.791748046875, 1310.03564453125, 1380.519287109375, 1392.46337890625, 1350.301025390625, 1283.6903076171875, 1360.22119140625, 1481.007568359375, 1329.58837890625, 1436.819091796875, 1321.888671875, 1436.058349609375, 1251.409912109375, 1522.407958984375, 1383.251953125, 1306.722900390625, 1385.965087890625, 1363.85302734375, 1401.1083984375, 1401.082763671875, 1348.2598876953125, 1383.814208984375, 1374.308349609375, 1526.933349609375, 1432.1925048828125, 1414.952392578125, 1303.9521484375, 1311.2447509765625, 1309.130615234375, 1340.4619140625, 1401.3389892578125, 1385.33447265625, 1362.4267578125, 1354.9793701171875, 1380.2979736328125, 1294.458984375, 1318.7626953125, 1303.739013671875, 1345.8326416015625, 1236.650390625, 1237.129150390625, 1331.2054443359375, 1294.2021484375, 1425.9910888671875, 1289.8046875, 1289.59423828125, 1455.2705078125, 1423.4599609375, 1392.25390625, 1346.0426025390625, 1436.2628173828125, 1316.7445068359375, 1318.2410888671875, 1393.08935546875, 1390.7135009765625, 1356.695068359375, 1281.200439453125, 1395.1005859375, 1249.380615234375, 1481.49267578125, 1390.059814453125, 1239.576904296875, 1366.65576171875, 1404.2037353515625, 1376.58056640625, 1316.601806640625, 1308.324462890625, 1365.888427734375, 1259.17578125, 1349.134033203125, 1276.4012451171875, 1428.5322265625, 1313.998291015625, 1381.14453125, 1330.151123046875, 1407.9273681640625, 1378.9052734375, 1276.6065673828125, 1395.955078125, 1441.13427734375, 1276.50537109375, 1416.6636962890625, 1363.4822998046875, 1430.5101318359375, 1380.8602294921875, 1407.6551513671875, 1318.97607421875, 1349.453369140625, 1357.7626953125, 1260.2391357421875, 1409.466796875, 1230.094482421875, 1400.3206787109375, 1426.637451171875, 1491.7236328125, 1303.4119873046875, 1365.58740234375, 1489.1015625, 1391.200439453125, 1372.46044921875, 1299.4791259765625, 1370.7333984375, 1351.840576171875, 1397.78173828125, 1402.9747314453125, 1398.9677734375, 1398.444091796875, 1339.858154296875, 1259.986572265625, 1369.3682861328125, 1305.8814697265625, 1392.5634765625, 1490.850830078125, 1426.956298828125, 1291.2506103515625, 1441.796142578125, 1486.51171875, 1384.486083984375, 1392.19970703125, 1409.296142578125, 1324.603515625, 1446.96875, 1253.906982421875, 1276.656982421875, 1232.36474609375, 1297.8775634765625, 1291.7259521484375, 1452.310791015625, 1456.798095703125, 1357.045654296875, 1251.120361328125, 1392.5260009765625, 1375.5848388671875, 1361.0703125, 1253.6446533203125, 1262.262451171875, 1385.68310546875, 1326.7462158203125, 1414.070556640625, 1444.5582275390625, 1275.276123046875, 1345.827880859375, 1379.5064697265625, 1334.92041015625, 1346.589599609375, 1317.32861328125, 1385.73046875, 1362.3575439453125, 1336.0206298828125, 1316.660888671875, 1328.70166015625, 1357.2969970703125, 1514.1751708984375, 1252.42236328125, 1278.0281982421875, 1420.0638427734375, 1269.85205078125, 1309.423095703125, 1420.694091796875, 1320.185302734375, 1362.2874755859375, 1229.94287109375, 1360.3408203125, 1257.3953857421875, 1348.1676025390625, 1278.33984375, 1363.55615234375, 1282.663818359375, 1431.685546875, 1478.6356201171875, 1360.30322265625, 1316.16357421875, 1236.37548828125, 1383.9151611328125, 1321.012451171875, 1315.7642822265625, 1337.5255126953125, 1342.599853515625, 1361.95166015625, 1389.299560546875, 1379.5712890625, 1349.7615966796875, 1369.24755859375, 1439.36083984375, 1344.87353515625, 1379.447509765625, 1379.2462158203125, 1434.29443359375, 1370.585693359375, 1343.2366943359375, 1284.6917724609375, 1373.879638671875, 1283.205322265625, 1387.1051025390625, 1419.534912109375, 1397.375244140625, 1392.8074951171875, 1250.81884765625, 1426.9635009765625, 1311.110595703125, 1269.639404296875, 1475.421142578125, 1279.14599609375, 1246.80517578125, 1404.5845947265625, 1416.259033203125, 1440.58154296875, 1358.173583984375, 1422.685546875, 1361.14404296875, 1384.321533203125, 1307.62060546875, 1464.962158203125, 1338.32080078125, 1406.373291015625, 1312.6690673828125, 1230.357421875, 1267.1527099609375, 1517.708251953125, 1189.5330810546875, 1290.6700439453125, 1355.8919677734375, 1411.86376953125, 1123.088623046875, 1312.9825439453125, 1363.0997314453125, 1501.1766357421875, 1472.42626953125, 1411.61767578125, 1352.48779296875, 1316.09619140625, 1247.28564453125, 1355.59423828125, 1376.488525390625, 1399.252197265625, 1335.3421630859375, 1436.975830078125, 1349.1297607421875, 1488.815185546875, 1406.884765625, 1307.6199951171875, 1403.80810546875, 1365.292724609375, 1529.72900390625, 1330.65576171875, 1303.6644287109375, 1310.0269775390625, 1395.358154296875, 1277.649658203125, 1392.3541259765625, 1352.156005859375, 1343.52587890625, 1413.6373291015625, 1339.60546875, 1294.53564453125, 1369.656005859375, 1426.36669921875, 1399.7802734375, 1274.3634033203125, 1363.865478515625, 1403.2327880859375, 1535.985107421875, 1354.9532470703125, 1335.39892578125, 1370.5135498046875, 1301.5079345703125, 1375.276611328125, 1376.443115234375, 1394.405517578125, 1407.0323486328125, 1396.6417236328125, 1286.212890625, 1311.0697021484375, 1183.9547119140625, 1245.3907470703125, 1518.8331298828125, 1358.8634033203125, 1283.9656982421875, 1337.1683349609375, 1270.233154296875, 1484.747314453125, 1288.79638671875, 1190.047119140625, 1304.35986328125, 1202.59326171875, 1354.4228515625, 1350.107666015625, 1352.909423828125, 1373.04052734375, 1504.1392822265625, 1305.7362060546875, 1287.9549560546875, 1307.3155517578125, 1277.5, 1414.63525390625, 1388.243408203125, 1350.938720703125, 1368.114990234375, 1281.06982421875, 1304.58740234375, 1253.5982666015625, 1361.459716796875, 1390.182373046875, 1343.016845703125, 1332.693115234375, 1367.2894287109375, 1391.0506591796875, 1258.9652099609375, 1452.581787109375, 1395.60888671875, 1297.102783203125, 1440.6318359375, 1476.203857421875, 1417.3829345703125, 1217.3839111328125, 1172.94580078125, 1286.724853515625, 1335.0018310546875, 1285.505126953125, 1331.57373046875, 1305.869384765625, 1256.654541015625, 1469.7978515625, 1464.2681884765625, 1406.102294921875, 1277.42236328125, 1251.1148681640625, 1220.89453125, 1454.4832763671875, 1368.2308349609375, 1338.5697021484375, 1258.70849609375, 1289.214111328125, 1337.9107666015625, 1386.1563720703125, 1322.0599365234375, 1359.64013671875, 1288.435302734375, 1269.9288330078125, 1299.50927734375, 1404.441650390625, 1333.412109375, 1390.317626953125, 1336.069091796875, 1463.7294921875, 1318.6962890625, 1375.04052734375, 1290.4383544921875, 1450.25341796875, 1484.056396484375, 1333.335205078125, 1303.146240234375, 1362.8662109375, 1307.397216796875, 1250.114501953125, 1241.3253173828125, 1268.61083984375, 1375.5447998046875, 1303.5693359375, 1394.537841796875, 1276.00390625, 1388.843994140625, 1439.308837890625, 1487.387939453125, 1349.499267578125, 1360.9178466796875, 1368.4561767578125, 1434.1138916015625, 1269.804443359375, 1401.1142578125, 1294.8170166015625, 1371.7598876953125, 1202.6702880859375, 1137.611572265625, 1370.3126220703125, 1375.9627685546875, 1304.7095947265625, 1271.243896484375, 1436.0322265625, 1329.507568359375, 1439.62158203125, 1442.146728515625, 1349.5360107421875, 1377.212890625, 1306.54345703125, 1392.837890625, 1358.207275390625, 1394.990478515625, 1349.911865234375, 1370.18359375, 1478.6123046875, 1420.3707275390625, 1262.545654296875, 1344.00244140625, 1353.4923095703125, 1307.99365234375, 1321.896484375, 1323.629150390625, 1445.724609375, 1323.67626953125, 1344.0615234375, 1336.573974609375, 1363.744140625, 1315.981689453125, 1396.752685546875, 1302.13720703125, 1286.304931640625, 1333.792236328125, 1395.7330322265625, 1382.2626953125, 1427.552978515625, 1281.792236328125, 1303.3563232421875, 1395.63818359375, 1524.2587890625, 1336.05517578125, 1367.403564453125, 1253.088134765625, 1298.1749267578125, 1431.2841796875, 1354.302490234375, 1311.869384765625, 1480.12109375, 1288.794921875, 1262.961181640625, 1248.103271484375, 1364.809814453125, 1328.5572509765625, 1310.6966552734375, 1289.770751953125, 1306.50732421875, 1411.086181640625, 1338.31884765625, 1458.008544921875, 1344.515869140625, 1134.4949951171875, 1376.273681640625, 1317.01171875, 1190.945068359375, 1323.0791015625, 1255.690673828125, 1342.702880859375, 1346.1080322265625, 1318.87060546875, 1354.88623046875, 1247.08837890625, 1411.41845703125, 1238.663330078125, 1388.83642578125, 1355.455322265625, 1309.1790771484375, 1437.9749755859375, 1288.3427734375, 1443.644775390625, 1382.0419921875, 1289.190185546875, 1337.521728515625, 1283.250732421875, 1216.9791259765625, 1447.591552734375, 1404.7816162109375, 1288.643798828125, 1264.255126953125, 1332.010498046875, 1412.46240234375, 1302.752197265625, 1235.848876953125, 1401.63330078125, 1399.256103515625, 1427.948486328125, 1423.9951171875, 1276.626953125, 1298.496337890625, 1287.7457275390625, 1349.302001953125, 1191.913330078125, 1326.1783447265625, 1319.3861083984375, 1338.13916015625, 1361.7337646484375, 1388.18505859375, 1288.8575439453125, 1354.2596435546875, 1431.798095703125, 1431.8994140625, 1275.29736328125, 1306.937744140625, 1256.8197021484375, 1347.932861328125, 1263.8399658203125, 1463.3829345703125, 1334.8262939453125, 1317.157470703125, 1295.10009765625, 1346.9910888671875, 1333.7132568359375, 1455.2366943359375, 1358.06103515625, 1420.278564453125]

y_ss_clean_mse = [377.57879638671875, 431.56488037109375, 490.5888671875, 436.73150634765625, 395.7369079589844, 510.55517578125, 400.150634765625, 400.4234619140625, 427.1549072265625, 505.19598388671875, 562.4246826171875, 435.9785461425781, 391.35577392578125, 489.9571533203125, 479.7120361328125, 450.22222900390625, 466.22637939453125, 412.1841735839844, 518.8429565429688, 445.6483154296875, 414.40301513671875, 469.62713623046875, 469.11932373046875, 441.2982177734375, 438.3249816894531, 452.9852294921875, 479.8735656738281, 465.2141418457031, 448.654052734375, 432.3613586425781, 404.6224060058594, 469.0670166015625, 426.9991760253906, 449.3600769042969, 525.9421997070312, 532.3739013671875, 394.65325927734375, 505.04522705078125, 485.30059814453125, 528.5935668945312, 478.59893798828125, 457.59637451171875, 423.6650085449219, 444.3699951171875, 448.30206298828125, 462.28369140625, 477.75030517578125, 461.2817687988281, 428.2099609375, 414.86004638671875, 415.4371032714844, 421.8311767578125, 512.1345825195312, 505.6337585449219, 523.072998046875, 505.4210205078125, 414.4663391113281, 419.8888244628906, 517.398681640625, 426.216552734375, 434.21380615234375, 493.06121826171875, 451.5721740722656, 455.97906494140625, 444.3681945800781, 468.92529296875, 522.4530639648438, 414.1823425292969, 544.2122192382812, 448.8725891113281, 455.1983642578125, 493.2550048828125, 527.236328125, 448.56719970703125, 400.99365234375, 426.5323791503906, 495.6763916015625, 422.82135009765625, 525.1886596679688, 419.4979248046875, 473.82733154296875, 453.7593994140625, 523.929931640625, 492.0957946777344, 487.21221923828125, 498.5553283691406, 452.61199951171875, 545.1952514648438, 575.9461669921875, 461.89215087890625, 478.4657897949219, 548.322509765625, 461.611083984375, 571.744873046875, 543.8812255859375, 496.12127685546875, 444.52459716796875, 460.21307373046875, 454.1365966796875, 452.566650390625, 470.7823486328125, 499.08135986328125, 436.22955322265625, 473.4840087890625, 468.4335021972656, 411.6369323730469, 543.2420043945312, 486.036376953125, 510.93792724609375, 452.7696228027344, 498.0007629394531, 464.60986328125, 524.215087890625, 563.905029296875, 454.7210388183594, 454.34844970703125, 496.185302734375, 456.14898681640625, 433.3826599121094, 474.0242004394531, 521.19091796875, 561.1868896484375, 474.63623046875, 418.3966064453125, 453.54864501953125, 469.9207763671875, 498.1238098144531, 459.8398742675781, 468.7740783691406, 466.699951171875, 510.0699157714844, 450.73504638671875, 494.09527587890625, 473.9108581542969, 470.1409912109375, 478.0155944824219, 585.3153686523438, 490.81512451171875, 492.08636474609375, 503.488525390625, 517.8436279296875, 496.3778076171875, 485.3315124511719, 437.65655517578125, 511.14691162109375, 494.4719543457031, 426.00958251953125, 525.8881225585938, 597.156005859375, 528.5311279296875, 585.3051147460938, 626.5018920898438, 447.1778869628906, 528.2069091796875, 461.43096923828125, 460.0416259765625, 482.3289489746094, 488.4173583984375, 488.4382629394531, 487.3016357421875, 698.7339477539062, 475.2969970703125, 540.314208984375, 658.2655639648438, 542.037109375, 457.1134948730469, 434.637939453125, 487.5052490234375, 499.41680908203125, 542.2615966796875, 529.9970092773438, 511.19366455078125, 532.5283203125, 473.1942443847656, 508.465087890625, 391.4205322265625, 432.9919738769531, 481.83648681640625, 459.074951171875, 424.0382995605469, 470.67022705078125, 511.06988525390625, 497.15997314453125, 525.2955322265625, 475.2306213378906, 493.8327941894531, 511.60791015625, 508.6646728515625, 603.5950927734375, 422.5881042480469, 635.5128173828125, 437.6244812011719, 495.8213806152344, 564.1925048828125, 482.6129455566406, 524.4979248046875, 525.057861328125, 446.7591247558594, 468.6647033691406, 461.625, 555.0708618164062, 470.166015625, 493.1231689453125, 416.5931396484375, 474.5992126464844, 519.2970581054688, 487.89013671875, 462.3520202636719, 460.7451171875, 470.4208984375, 587.744140625, 547.40087890625, 504.35009765625, 498.65185546875, 452.1307067871094, 537.328125, 483.0665283203125, 503.658935546875, 497.8216552734375, 574.8775634765625, 459.1087646484375, 497.6468200683594, 548.1321411132812, 495.6895446777344, 490.5732421875, 431.9259033203125, 431.89404296875, 511.05523681640625, 459.80230712890625, 651.82373046875, 535.7161865234375, 607.9266357421875, 594.3698120117188, 522.5402221679688, 535.493896484375, 510.7629699707031, 564.122802734375, 493.81884765625, 444.3160095214844, 444.9508972167969, 434.24273681640625, 637.9277954101562, 493.9096984863281, 516.7770385742188, 639.67431640625, 593.1109619140625, 516.154296875, 524.5289306640625, 495.463623046875, 482.58770751953125, 523.9683227539062, 466.7822265625, 476.6959228515625, 528.38818359375, 479.98681640625, 677.488525390625, 556.2125244140625, 462.6961669921875, 524.1309814453125, 546.0556030273438, 524.30810546875, 529.9197998046875, 579.8170166015625, 482.4944152832031, 521.6580810546875, 538.0645751953125, 625.7147827148438, 456.4499206542969, 599.8094482421875, 466.39654541015625, 485.9324035644531, 577.5028076171875, 558.9676513671875, 553.396728515625, 500.46429443359375, 644.2440185546875, 502.63201904296875, 519.5154418945312, 507.9930725097656, 445.8972473144531, 537.4796142578125, 517.2809448242188, 545.6119995117188, 478.74920654296875, 517.122314453125, 545.0726928710938, 624.140625, 533.589111328125, 497.33502197265625, 492.79364013671875, 632.8694458007812, 480.40380859375, 530.29443359375, 581.9368286132812, 629.8047485351562, 480.8241882324219, 518.82666015625, 731.628173828125, 679.8265991210938, 543.2196655273438, 555.20849609375, 615.4014892578125, 600.9921875, 770.5263671875, 518.96728515625, 602.266357421875, 571.5980224609375, 529.2452392578125, 751.1363525390625, 498.74725341796875, 492.4129638671875, 553.360107421875, 491.29534912109375, 638.2723388671875, 469.300537109375, 599.9908447265625, 569.3209228515625, 657.6846923828125, 587.677001953125, 527.6898193359375, 550.0947875976562, 606.03125, 509.20892333984375, 587.7605590820312, 505.4005126953125, 458.1310729980469, 623.64404296875, 614.3446044921875, 561.95849609375, 548.751953125, 675.73193359375, 680.664306640625, 587.5733642578125, 600.38818359375, 577.1309814453125, 578.9102783203125, 586.3110961914062, 605.0838623046875, 588.613037109375, 564.9078979492188, 727.1539306640625, 515.7957763671875, 598.9918212890625, 494.9014892578125, 589.1909790039062, 623.404052734375, 567.72314453125, 584.9580078125, 583.922119140625, 503.14935302734375, 563.9798583984375, 550.5721435546875, 631.1188354492188, 560.0554809570312, 642.4849243164062, 577.739013671875, 533.3172607421875, 609.9103393554688, 616.0360107421875, 658.8975830078125, 560.9091796875, 562.88916015625, 553.9366455078125, 583.6822509765625, 595.014404296875, 486.2168273925781, 590.27783203125, 574.6953125, 669.7210693359375, 487.654052734375, 785.3614501953125, 635.2727661132812, 550.2911987304688, 563.661865234375, 543.1041870117188, 546.3062744140625, 667.90771484375, 514.2484130859375, 539.4013671875, 668.826171875, 682.431396484375, 530.9182739257812, 532.8253173828125, 594.0156860351562, 520.9356689453125, 564.8699951171875, 575.6650390625, 626.964599609375, 599.5411376953125, 589.3114013671875, 505.5657958984375, 603.7117919921875, 565.395751953125, 506.2672119140625, 568.641357421875, 552.3751220703125, 522.0399169921875, 558.029541015625, 558.2244262695312, 527.765380859375, 657.7581787109375, 559.0675048828125, 666.9237670898438, 542.6094360351562, 519.74072265625, 557.4017944335938, 679.642822265625, 592.1415405273438, 600.2128295898438, 592.4472045898438, 669.1665649414062, 701.5853271484375, 574.2046508789062, 598.2218017578125, 551.3824462890625, 667.437744140625, 558.0750732421875, 614.0506591796875, 574.5582275390625, 490.5372314453125, 722.7926025390625, 617.3736572265625, 599.3970336914062, 586.353271484375, 610.6842041015625, 601.1463012695312, 583.4183349609375, 656.99853515625, 662.7798461914062, 631.0734252929688, 676.5751342773438, 666.3870849609375, 592.6249389648438, 600.8701171875, 657.751220703125, 660.8096313476562, 576.1988525390625, 585.281494140625, 568.5911865234375, 571.4761962890625, 711.879150390625, 601.5908813476562, 635.3449096679688, 700.4503173828125, 629.9697265625, 691.9872436523438, 551.96826171875, 644.057373046875, 763.7733764648438, 654.9644165039062, 560.7750854492188, 725.0734252929688, 562.47412109375, 644.163818359375, 622.2935791015625, 615.8890380859375, 722.243408203125, 620.1832275390625, 610.9190063476562, 541.7354736328125, 613.627685546875, 738.341064453125, 698.4881591796875, 671.47802734375, 669.6104125976562, 669.3236083984375, 632.6749267578125, 564.7132568359375, 624.5182495117188, 573.121337890625, 724.9188232421875, 649.6510009765625, 610.1534423828125, 575.1627197265625, 603.153564453125, 650.2471923828125, 740.58984375, 603.2933959960938, 741.1314697265625, 753.44091796875, 755.876708984375, 740.0934448242188, 798.5048828125, 787.652587890625, 640.6771240234375, 563.521728515625, 568.5462646484375, 593.0942993164062, 573.099609375, 614.517578125, 615.0316772460938, 586.9967041015625, 665.1951904296875, 727.0980834960938, 764.9412841796875, 735.837646484375, 610.90087890625, 591.8543701171875, 709.2573852539062, 622.1441040039062, 725.0628662109375, 568.1876220703125, 612.486328125, 617.36328125, 716.5597534179688, 603.5008544921875, 782.6832275390625, 586.370849609375, 625.5458984375, 678.5487060546875, 587.35693359375, 691.2064819335938, 700.4984130859375, 740.5720825195312, 663.8048706054688, 813.788330078125, 705.931640625, 632.177978515625, 591.9906005859375, 617.8699340820312, 689.5403442382812, 659.2139892578125, 668.7298583984375, 626.035400390625, 630.9747924804688, 710.1883544921875, 767.5877075195312, 773.3023681640625, 701.190185546875, 684.1038818359375, 653.3138427734375, 664.055908203125, 708.429443359375, 818.6580810546875, 553.119140625, 753.6474609375, 624.4567260742188, 757.06494140625, 854.9575805664062, 806.759033203125, 762.9014892578125, 661.3200073242188, 672.0037841796875, 645.8325805664062, 757.1989135742188, 678.761474609375, 681.6876220703125, 781.2727661132812, 596.9615478515625, 674.8978881835938, 765.7616577148438, 816.4296875, 780.6654052734375, 740.4505615234375, 799.8617553710938, 659.5528564453125, 643.3369750976562, 636.6237182617188, 694.84814453125, 632.5276489257812, 720.6890258789062, 782.886962890625, 758.504638671875, 762.5732421875, 720.4559326171875, 580.6329345703125, 687.9490966796875, 618.0569458007812, 713.0324096679688, 777.7794189453125, 724.7022705078125, 611.941162109375, 810.239013671875, 688.767578125, 731.1185913085938, 722.7492065429688, 808.0172119140625, 728.2940063476562, 630.0425415039062, 694.3356323242188, 582.8419189453125, 728.2823486328125, 864.9204711914062, 781.9791259765625, 794.9172973632812, 707.4239501953125, 693.4241943359375, 603.2648315429688, 624.8333740234375, 717.4603271484375, 785.715087890625, 725.9305419921875, 728.0880737304688, 833.0042114257812, 782.00146484375, 627.5174560546875, 751.3216552734375, 735.0264282226562, 684.5593872070312, 694.3385620117188, 758.7227783203125, 741.2631225585938, 605.7138671875, 689.4218139648438, 734.262939453125, 691.173583984375, 683.4278564453125, 704.7725830078125, 757.1190795898438, 686.3598022460938, 635.02294921875, 718.278564453125, 808.4806518554688, 766.3638916015625, 707.3896484375, 746.6552734375, 634.4889526367188, 605.2344970703125, 654.1053466796875, 812.03857421875, 818.4349365234375, 649.16015625, 712.8240966796875, 691.472900390625, 662.3987426757812, 634.456298828125, 721.6525268554688, 719.9466552734375, 761.6241455078125, 690.722900390625, 716.2604370117188, 768.3351440429688, 750.120361328125, 689.0035400390625, 665.9940185546875, 787.9691162109375, 751.3197021484375, 736.755615234375, 735.256103515625, 678.4307861328125, 722.3831787109375, 781.984375, 789.10009765625, 666.5023193359375, 753.1392211914062, 676.8041381835938, 795.648193359375, 675.2234497070312, 787.4725341796875, 759.4478149414062, 702.0763549804688, 784.2730102539062, 822.9259033203125, 758.799560546875, 653.8070068359375, 657.772216796875, 748.1876220703125, 686.906982421875, 799.6571655273438, 806.5944213867188, 684.286376953125, 834.7789306640625, 686.40185546875, 697.4923095703125, 828.0650024414062, 636.171875, 664.334716796875, 788.4064331054688, 698.7811279296875, 828.297119140625, 748.5203857421875, 695.6849365234375, 682.3402099609375, 691.3101196289062, 710.5845947265625, 740.7484130859375, 673.1378173828125, 781.5547485351562, 810.4393310546875, 772.603515625, 727.152587890625, 811.2486572265625, 700.526123046875, 796.29541015625, 765.2139282226562, 740.2326049804688, 744.7180786132812, 734.47412109375, 649.0220947265625, 658.2935791015625, 818.3240356445312, 705.4785766601562, 746.4906005859375, 838.1328125, 833.6027221679688, 644.7861328125, 647.475341796875, 747.3489379882812, 727.0159912109375, 741.941650390625, 809.2080078125, 700.7263793945312, 700.944580078125, 740.2235107421875, 761.6207275390625, 759.7803344726562, 791.2769775390625, 646.9068603515625, 672.7325439453125, 774.75341796875, 696.8109130859375, 743.2828369140625, 689.6502685546875, 778.7699584960938, 739.074951171875, 783.5279541015625, 755.1929931640625, 806.9847412109375, 784.54150390625, 807.1412353515625]


y_vbu_erased_mse = [1326.764404296875, 1352.623291015625, 1366.804443359375, 1308.222900390625, 1357.31884765625, 1366.7711181640625, 1304.6435546875, 1318.00048828125, 1383.44482421875, 1374.339599609375, 1434.834228515625, 1435.1630859375, 1300.298828125, 1369.897705078125, 1438.052001953125, 1358.221923828125, 1341.2666015625, 1486.0321044921875, 1403.9083251953125, 1406.4725341796875, 1343.3575439453125, 1428.359619140625, 1461.726318359375, 1449.930419921875, 1394.57177734375, 1531.8682861328125, 1407.2686767578125, 1574.75341796875, 1547.51708984375, 1585.280517578125, 1765.00537109375, 1713.10400390625, 1595.3421630859375, 1646.918212890625, 1677.5830078125, 1559.685302734375, 1604.452392578125, 1735.6942138671875, 1698.2041015625, 1720.917236328125, 1953.16796875, 1784.565185546875, 1860.24169921875, 1978.2386474609375, 2016.133544921875, 1826.111328125, 2006.87353515625, 2003.87255859375, 1910.6044921875, 2001.8394775390625, 2285.4267578125, 2139.704345703125, 1971.85498046875, 2115.989501953125, 2260.373046875, 2055.248779296875, 2642.89208984375, 2266.313720703125, 2509.43212890625, 2507.242431640625, 2431.591796875, 2526.46435546875, 2468.060546875, 2656.581787109375, 2419.3701171875, 3299.053466796875, 3320.75244140625, 2713.50244140625, 3197.585205078125, 2976.6376953125, 2835.53076171875, 3130.353759765625, 2993.882568359375, 3923.18115234375, 2738.4443359375, 3285.10791015625, 3355.264892578125, 3831.469970703125, 3854.416015625, 3549.20458984375, 3579.455322265625, 3823.50341796875, 4765.16748046875, 3617.98193359375, 3979.94580078125, 3826.38427734375, 4253.79052734375, 4335.2685546875, 4607.3056640625, 4614.984375, 4221.00390625, 4932.8779296875, 5322.603515625, 3991.36083984375, 4570.5625, 5710.7099609375, 4142.8740234375, 5025.5224609375, 5284.93603515625, 4116.64794921875, 4631.220703125, 4985.2451171875, 4997.3486328125, 5182.712890625, 5799.6044921875, 5054.9228515625, 5653.896484375, 5831.080078125, 5851.802734375, 4807.66259765625, 6315.3203125, 5101.9365234375, 5250.8994140625, 6148.6552734375, 5518.81201171875, 6071.9501953125, 5625.4404296875, 6425.634765625, 5497.4150390625, 6694.9873046875, 6691.26416015625, 6361.4326171875, 6062.5546875, 5681.9091796875, 6181.2265625, 5699.435546875, 5862.177734375, 6916.443359375, 6927.87109375, 6527.712890625, 6877.0166015625, 7295.9404296875, 6652.5078125, 7376.6865234375, 6215.33203125, 6868.19140625, 7168.90625, 6403.61767578125, 7329.765625, 6632.5673828125, 8309.1259765625, 8463.654296875, 7044.17919921875, 7480.1201171875, 7398.140625, 8235.630859375, 7966.673828125, 8676.70703125, 7433.98046875, 7090.3271484375, 7952.5146484375, 6887.83349609375, 8077.77783203125, 7493.5966796875, 8034.837890625, 9227.9853515625, 9300.658203125, 8000.39599609375, 7535.79296875, 7764.330078125, 8878.1806640625, 9272.498046875, 9545.2109375, 9418.96875, 9313.13671875, 8451.65234375, 8560.853515625, 8717.306640625, 10043.744140625, 8456.0380859375, 10409.26171875, 10485.69140625, 8945.33984375, 10844.53125, 9693.666015625, 11144.861328125, 9890.26953125, 11670.796875, 10941.75, 10241.294921875, 9972.326171875, 10088.138671875, 9123.5390625, 10904.119140625, 10572.3359375, 11201.994140625, 10712.90234375, 10725.03125, 11269.033203125, 10113.455078125, 9997.685546875, 10172.919921875, 11668.1611328125, 10535.9853515625, 10884.634765625, 12169.7197265625, 11810.837890625, 11023.6201171875, 11214.7490234375, 13180.0478515625, 12073.001953125, 10937.888671875, 12551.8486328125, 11164.919921875, 12307.3369140625, 11311.3173828125, 11559.1083984375, 12509.857421875, 11025.9423828125, 13252.3857421875, 12057.482421875, 11753.8671875, 10967.9384765625, 14320.21484375, 13816.853515625, 13048.427734375, 13683.431640625, 13800.681640625, 12768.6298828125, 11825.94140625, 12369.564453125, 11705.2421875, 11520.0126953125, 13053.6298828125, 11583.912109375, 13437.21484375, 14038.39453125, 14200.8232421875, 15035.521484375, 14031.359375, 11933.537109375, 15366.298828125, 13604.6796875, 15244.37109375, 13223.982421875, 14671.6708984375, 14948.16015625, 14685.572265625, 13179.0, 17302.123046875, 15969.0712890625, 15851.197265625, 12958.9130859375, 15363.326171875, 16748.6640625, 14876.5712890625, 15903.583984375, 15497.033203125, 16276.2587890625, 14672.5947265625, 15991.263671875, 15618.9072265625, 15106.189453125, 15569.2265625, 16272.9140625, 16069.7568359375, 14703.15234375, 17290.40234375, 16425.806640625, 14427.16015625, 16873.333984375, 15987.224609375, 14183.75390625, 15715.04296875, 16186.4296875, 15902.263671875, 15435.994140625, 14070.498046875, 18296.9296875, 15660.677734375, 17591.43359375, 16851.15625, 17172.8828125, 17340.033203125, 16796.42578125, 18372.35546875, 16952.5703125, 16541.51171875, 18367.8671875, 16871.61328125, 15698.4501953125, 15774.79296875, 17959.09765625, 19583.28515625, 16737.3984375, 17730.51171875, 18686.72265625, 15801.197265625, 18335.958984375, 17739.0234375, 18823.302734375, 19469.72265625, 17161.904296875, 18179.11328125, 18311.65234375, 18796.771484375, 20370.3828125, 19175.9296875, 16837.546875, 16498.15625, 20091.640625, 16905.86328125, 17491.16015625, 18962.283203125, 19969.92578125, 18766.4765625, 19884.013671875, 17237.26953125, 20556.29296875, 20660.8984375, 19108.03125, 18957.05859375, 19715.140625, 20630.91796875, 20572.3828125, 18126.419921875, 20879.888671875, 18413.646484375, 20492.974609375, 18878.38671875, 21266.09375, 21192.02734375, 19974.830078125, 19165.69921875, 20062.357421875, 20302.908203125, 20342.671875, 18578.79296875, 21319.958984375, 21344.96484375, 20763.62109375, 20648.7890625, 20560.974609375, 19968.2421875, 19920.34375, 20319.44140625, 21260.76953125, 20195.10546875, 22527.1171875, 20114.009765625, 20753.12109375, 21842.376953125, 21405.70703125, 20323.234375, 21394.078125, 19533.98046875, 20054.0, 20035.5546875, 22359.5078125, 18626.16015625, 19742.015625, 22039.689453125, 21970.384765625, 19897.5234375, 22437.384765625, 20381.1484375, 22491.3515625, 22480.658203125, 22318.953125, 22559.4375, 22168.0703125, 22844.12890625, 21810.55859375, 22050.12109375, 22169.015625, 23008.8515625, 21616.953125, 21419.328125, 21663.115234375, 20837.35546875, 22414.92578125, 21569.669921875, 21505.68359375, 21420.52734375, 19807.490234375, 22142.6171875, 21338.560546875, 22607.69140625, 20367.052734375, 23202.2109375, 22762.99609375, 20058.546875, 22839.466796875, 22996.595703125, 23382.919921875, 22650.884765625, 23073.37890625, 23005.77734375, 22488.83203125, 23279.171875, 22249.822265625, 19913.71875, 23480.05078125, 21063.9921875, 22918.671875, 21193.3359375, 21879.65625, 21095.513671875, 23610.41796875, 21747.263671875, 23681.23828125, 20786.25, 23385.33984375, 22269.1171875, 23979.287109375, 22129.767578125, 22349.03125, 24182.01953125, 23170.15625, 20817.21484375, 24176.46875, 23692.767578125, 22641.654296875, 22672.7734375, 25037.51953125, 23178.296875, 23501.1796875, 22756.46484375, 23184.30859375, 22415.18359375, 21154.08203125, 23529.1953125, 22294.033203125, 22698.0078125, 22857.98046875, 24491.89453125, 22712.5546875, 23759.10546875, 23196.013671875, 22302.708984375, 24784.90234375, 20468.271484375, 24835.388671875, 24435.333984375, 24755.4609375, 24283.556640625, 24267.275390625, 23443.939453125, 23909.83984375, 22963.20703125, 23089.3046875, 24906.466796875, 24278.890625, 24524.697265625, 23487.396484375, 23410.03515625, 23613.05859375, 24919.546875, 24111.259765625, 22938.86328125, 23554.83984375, 24102.52734375, 24622.38671875, 23477.525390625, 24289.91015625, 23629.501953125, 23367.271484375, 24992.763671875, 22766.732421875, 24459.984375, 23040.6171875, 24569.021484375, 22447.833984375, 24905.37890625, 25362.931640625, 24004.564453125, 25199.2578125, 25066.390625, 24680.66796875, 24150.0078125, 24856.201171875, 24479.953125, 24778.775390625, 25403.619140625, 25514.6796875, 25264.26171875, 25113.693359375, 23875.73828125, 24578.189453125, 25093.96875, 23984.66015625, 25861.64453125, 25363.375, 25298.10546875, 24231.15234375, 24343.3359375, 25758.30859375, 23420.58203125, 25850.076171875, 25772.98046875, 23947.23828125, 22593.076171875, 25631.060546875, 25731.845703125, 23799.29296875, 24868.0703125, 26330.55078125, 23113.9609375, 23907.81640625, 24920.609375, 26205.40234375, 22536.05859375, 26217.61328125, 24611.392578125, 24179.6484375, 25725.28515625, 25861.9375, 24087.29296875, 26605.052734375, 24767.322265625, 25227.517578125, 25872.640625, 25525.171875, 23211.6484375, 25287.677734375, 26289.47265625, 25195.125, 25856.8203125, 24203.92578125, 25348.197265625, 25417.76171875, 26011.921875, 22872.228515625, 23236.337890625, 25638.71875, 25697.8828125, 26129.974609375, 26056.748046875, 24368.3046875, 25545.20703125, 25703.681640625, 26655.69921875, 25920.40234375, 25840.39453125, 25571.306640625, 24991.12890625, 25501.640625, 26035.1328125, 24221.82421875, 24982.7734375, 25878.6484375, 26347.138671875, 25392.10546875, 25357.41015625, 26220.322265625, 25980.97265625, 25938.484375, 23938.09765625, 25654.43359375, 25985.546875, 24611.69140625, 25873.546875, 26116.70703125, 25304.267578125, 24988.52734375, 25787.72265625, 26551.064453125, 26824.892578125, 25426.009765625, 26326.22265625, 26642.78125, 25555.318359375, 25292.00390625, 25464.625, 27234.515625, 26765.3984375, 25627.68359375, 26321.322265625, 26613.91796875, 26008.498046875, 26061.17578125, 26551.8984375, 26285.431640625, 26911.0, 27423.0859375, 26686.673828125, 26237.09765625, 24225.83984375, 24814.5546875, 26009.62109375, 26204.51171875, 25962.7421875, 26319.02734375, 26661.841796875, 27364.912109375, 27008.41796875, 26885.591796875, 26098.546875, 25513.50390625, 27012.412109375, 24492.23828125, 26904.5078125, 25919.22265625, 26203.0234375, 26588.2421875, 26042.611328125, 26299.66015625, 25900.591796875, 26340.734375, 26934.24609375, 27094.09375, 27299.7109375, 26972.16015625, 24654.59375, 26816.23828125, 27099.591796875, 26975.13671875, 27257.72265625, 25088.37890625, 27231.55859375, 27331.8125, 27605.14453125, 25410.296875, 26728.396484375, 25674.380859375, 25470.01953125, 26180.771484375, 25501.98828125, 26448.25, 24765.630859375, 26650.46875, 26420.25, 27338.408203125, 26214.73046875, 26493.533203125, 26539.390625, 27272.41796875, 26300.330078125, 26175.345703125, 25494.775390625, 26856.2109375, 26710.46484375, 26903.421875, 26678.5703125, 26543.44140625, 26710.44140625, 27694.396484375, 27284.14453125, 26878.74609375, 27258.92578125, 27401.83203125, 27100.7734375, 27110.193359375, 27481.400390625, 27725.73046875, 26753.9296875, 26491.328125, 27031.4140625, 26188.1640625, 27759.5, 26457.025390625, 27251.884765625, 26871.080078125, 27373.1796875, 27708.484375, 27595.919921875, 27547.119140625, 27495.046875, 27536.591796875, 27582.82421875, 26702.322265625, 27698.33203125, 27930.1875, 25896.076171875, 25866.4609375, 27570.80078125, 27653.3984375, 26393.052734375, 27018.484375, 25672.02734375, 25372.62109375, 27149.7421875, 26802.02734375, 27144.734375, 24977.09765625, 28148.134765625, 28086.279296875, 27712.134765625, 27606.236328125, 27401.376953125, 25665.302734375, 27118.892578125, 28285.830078125, 27543.45703125, 27454.43359375, 27288.484375, 26562.658203125, 27148.4609375, 25825.107421875, 25905.80078125, 27962.72265625, 27963.2265625, 27732.830078125, 27096.91015625, 27568.125, 26161.234375, 27712.90234375, 27390.18359375, 26924.89453125, 27594.990234375, 27670.578125, 27269.62890625, 26334.15234375, 27033.87890625, 26044.37109375, 27823.330078125, 28260.201171875, 27619.333984375, 27646.4921875, 27406.158203125, 28066.703125, 26131.296875, 25838.89453125, 26608.9609375, 27673.859375, 27830.98828125, 28134.69140625, 27836.978515625, 27411.51171875, 27398.482421875]


y_vbu_clean_mse = [421.2733459472656, 453.85809326171875, 442.49896240234375, 433.98468017578125, 452.6278076171875, 493.7922058105469, 459.04058837890625, 491.039306640625, 516.9216918945312, 449.3740234375, 501.2239990234375, 465.6563720703125, 512.2589111328125, 472.6741943359375, 504.3399658203125, 513.867919921875, 525.699951171875, 509.0987548828125, 596.0111694335938, 510.5874938964844, 578.1320190429688, 637.947021484375, 562.8025512695312, 679.1693725585938, 569.8045043945312, 549.6751708984375, 624.3622436523438, 857.8361206054688, 667.17333984375, 641.9151611328125, 607.4212646484375, 682.7824096679688, 622.3897094726562, 657.35205078125, 858.8051147460938, 820.343505859375, 787.4322509765625, 711.7284545898438, 730.4104614257812, 747.918701171875, 1120.2867431640625, 882.1224975585938, 777.0505981445312, 1357.4281005859375, 928.866455078125, 913.1448974609375, 971.7567138671875, 1367.2071533203125, 1344.8214111328125, 1019.7508544921875, 1594.6798095703125, 1234.53759765625, 1475.7423095703125, 1513.21484375, 1655.8658447265625, 1297.77783203125, 1611.8675537109375, 1395.0606689453125, 1544.7593994140625, 1283.3853759765625, 1846.7410888671875, 1923.12646484375, 2561.3115234375, 1857.619384765625, 1675.3349609375, 2028.7392578125, 1793.1959228515625, 2691.16162109375, 1716.272705078125, 2703.34228515625, 1732.4593505859375, 3102.186279296875, 2735.216796875, 3486.034912109375, 3158.65771484375, 2169.87060546875, 2787.5830078125, 2942.447265625, 2485.466552734375, 2498.82080078125, 2126.049560546875, 2728.90625, 2951.5322265625, 2840.16162109375, 3256.61376953125, 3201.577392578125, 4209.52978515625, 3158.992431640625, 3001.0068359375, 3092.53125, 3353.86181640625, 4236.1318359375, 3568.70458984375, 4364.83740234375, 3999.9140625, 3065.22265625, 4199.2109375, 3155.6318359375, 4116.4716796875, 3735.48828125, 3717.052734375, 3163.49365234375, 4872.4345703125, 4876.0849609375, 3643.783935546875, 4830.58935546875, 4338.14599609375, 3878.28857421875, 4605.79443359375, 4691.05810546875, 3989.1220703125, 5052.7587890625, 4487.00341796875, 4555.73974609375, 3993.8193359375, 3909.8134765625, 4912.5537109375, 4240.4609375, 4653.7392578125, 5181.41357421875, 4172.0322265625, 4390.97265625, 5040.6884765625, 5371.7939453125, 5941.25, 5125.2548828125, 4849.1025390625, 4522.44091796875, 5708.18505859375, 5921.9765625, 6032.9208984375, 6484.1533203125, 5807.54296875, 4510.03466796875, 5500.017578125, 5201.341796875, 5701.91015625, 6254.7763671875, 6601.45751953125, 5876.001953125, 6442.8076171875, 5973.8271484375, 5992.359375, 6965.8154296875, 5242.14453125, 6372.24951171875, 5299.40625, 6841.41552734375, 7601.4345703125, 7272.8583984375, 6358.8515625, 6917.47119140625, 6530.125, 6338.2255859375, 6307.52490234375, 6536.64453125, 7429.89599609375, 7869.86181640625, 8441.0263671875, 7920.5693359375, 7627.9970703125, 6921.330078125, 7670.20068359375, 7677.21630859375, 7598.6328125, 7650.798828125, 8971.6953125, 7753.775390625, 7873.064453125, 8740.69140625, 8971.04296875, 9231.61328125, 7710.5009765625, 8781.84765625, 7805.9208984375, 8993.42578125, 9854.7734375, 9542.201171875, 9758.861328125, 8929.255859375, 9935.408203125, 9324.322265625, 8054.1650390625, 9568.498046875, 9470.2626953125, 8165.9267578125, 8736.52734375, 10575.8515625, 9146.8017578125, 11350.78125, 9593.736328125, 10488.6044921875, 9931.541015625, 11429.41796875, 11170.5615234375, 11379.25390625, 9708.25, 11358.001953125, 10596.126953125, 11155.71875, 11076.892578125, 11634.1171875, 11114.484375, 11149.263671875, 11248.474609375, 12414.244140625, 10501.009765625, 11830.9775390625, 10386.46484375, 10089.0234375, 12219.9921875, 9854.7939453125, 10851.7705078125, 10487.291015625, 12152.4501953125, 13757.81640625, 13678.6640625, 12064.677734375, 12894.658203125, 12591.8515625, 13331.6630859375, 12351.8271484375, 12010.189453125, 13763.9873046875, 14043.2578125, 13080.8359375, 12734.884765625, 13873.3583984375, 12581.39453125, 13495.07421875, 13661.080078125, 13006.529296875, 13639.0478515625, 12491.4072265625, 13739.9482421875, 13883.1279296875, 12981.078125, 11782.7861328125, 14932.5380859375, 14249.7587890625, 12252.802734375, 13289.69140625, 13332.724609375, 12798.837890625, 14166.625, 16544.416015625, 15863.6923828125, 15835.5595703125, 14186.962890625, 14062.416015625, 16085.80078125, 14689.5341796875, 16290.5048828125, 16086.435546875, 15598.6494140625, 16781.1875, 16817.40234375, 15507.646484375, 14964.578125, 16152.0224609375, 14584.9140625, 16501.92578125, 13261.1796875, 17298.0234375, 13524.4638671875, 16929.8359375, 15237.828125, 16879.009765625, 19077.23046875, 17252.82421875, 16494.5625, 16019.3505859375, 18467.333984375, 15476.2216796875, 16888.228515625, 16749.390625, 17264.4765625, 16776.7578125, 17485.296875, 17831.681640625, 18986.08984375, 18140.033203125, 16705.9921875, 18218.154296875, 17936.76171875, 18820.185546875, 16704.34375, 19433.67578125, 19413.525390625, 19083.46875, 19682.18359375, 19017.43359375, 19279.84375, 19737.8359375, 19957.619140625, 19920.703125, 20555.76953125, 19475.421875, 18029.6328125, 18671.0078125, 20295.36328125, 20199.943359375, 18439.93359375, 20712.205078125, 19119.560546875, 17715.787109375, 19436.16796875, 19340.9765625, 18050.083984375, 20500.37890625, 21160.46484375, 20108.01171875, 19795.798828125, 19583.76171875, 18989.77734375, 20803.0703125, 20700.185546875, 21339.265625, 19917.5, 20675.890625, 20426.392578125, 20786.865234375, 17879.03125, 21765.015625, 18054.33203125, 18092.28125, 21657.541015625, 17306.234375, 21911.806640625, 20698.24609375, 20233.1484375, 21764.017578125, 20250.498046875, 21644.1484375, 20210.6953125, 21719.16015625, 19991.234375, 22286.16015625, 21686.572265625, 21866.3125, 21444.939453125, 19620.53515625, 21821.447265625, 20232.6328125, 22273.98828125, 21770.724609375, 22169.154296875, 22739.3125, 22025.1875, 20525.099609375, 21614.015625, 22587.267578125, 21903.65625, 22315.80078125, 22724.6171875, 22956.173828125, 21834.0, 21759.1875, 22767.34375, 22066.607421875, 22347.103515625, 21016.724609375, 22127.814453125, 23330.419921875, 18829.29296875, 22548.142578125, 23044.607421875, 20466.3984375, 23288.66015625, 23033.9296875, 22263.68359375, 22040.404296875, 23155.0625, 22771.701171875, 22037.48046875, 23385.869140625, 21993.671875, 23108.482421875, 22372.568359375, 22607.4921875, 22404.0078125, 22709.52734375, 22994.6171875, 23731.884765625, 22693.5703125, 22286.9140625, 22055.71484375, 23824.51171875, 23564.291015625, 21792.234375, 23220.59375, 22731.1796875, 22283.93359375, 22697.892578125, 23867.9296875, 22519.62890625, 23509.076171875, 21492.99609375, 23038.2109375, 23344.162109375, 23100.609375, 22805.61328125, 23954.796875, 23750.36328125, 22699.4375, 22613.8984375, 23503.0859375, 22953.46484375, 23936.5546875, 23023.94140625, 23297.412109375, 23310.515625, 23564.443359375, 23301.01953125, 24212.1953125, 23674.91796875, 24529.435546875, 24621.42578125, 24103.34375, 24282.87890625, 24444.978515625, 24271.3671875, 23281.033203125, 24091.00390625, 24509.33984375, 23163.54296875, 24201.375, 21681.609375, 23148.33984375, 23060.76171875, 24587.83203125, 24013.212890625, 22418.1484375, 24584.51171875, 24841.591796875, 24457.9296875, 23267.91796875, 24590.03125, 24803.923828125, 24509.625, 25155.712890625, 24786.896484375, 24740.296875, 24255.224609375, 24084.08203125, 24894.2109375, 24544.951171875, 24890.9609375, 23639.162109375, 24521.890625, 25557.59375, 25122.09765625, 24725.791015625, 24777.96875, 24315.56640625, 24002.37109375, 24851.41796875, 25338.02734375, 25436.1328125, 24507.10546875, 25309.12890625, 25580.37890625, 25246.587890625, 24952.896484375, 25113.970703125, 24828.515625, 25224.96484375, 25234.5234375, 25342.29296875, 25590.38671875, 24396.43359375, 25400.142578125, 25720.0078125, 25778.943359375, 25988.9921875, 25609.71875, 25457.326171875, 25332.66796875, 25674.49609375, 25650.83203125, 24869.37890625, 25859.44921875, 25534.142578125, 25322.025390625, 25482.369140625, 25812.935546875, 26230.6015625, 25838.140625, 24876.54296875, 26080.00390625, 25909.11328125, 26226.177734375, 26049.177734375, 25475.25, 25978.37890625, 25195.5234375, 24560.765625, 25661.3515625, 26404.576171875, 25490.619140625, 26233.416015625, 25844.796875, 26392.08203125, 24447.32421875, 26661.0703125, 24964.6953125, 23572.91796875, 26424.876953125, 26330.052734375, 25337.458984375, 25934.89453125, 25524.330078125, 26620.9296875, 26516.125, 26068.494140625, 26373.1640625, 25906.64453125, 24623.78515625, 26110.1171875, 26496.470703125, 26107.646484375, 26137.435546875, 26422.177734375, 25404.02734375, 26548.5390625, 27030.25390625, 26587.328125, 25749.7734375, 26888.73046875, 25427.234375, 26642.6484375, 26551.80859375, 26395.830078125, 27105.552734375, 26743.86328125, 27039.03515625, 25368.3828125, 26929.6796875, 26501.69140625, 26768.125, 26720.03515625, 26583.05078125, 25537.69140625, 27009.814453125, 26636.16015625, 26679.80078125, 27160.47265625, 27207.2734375, 25794.337890625, 27104.05078125, 26445.359375, 26473.19921875, 26780.859375, 26950.53125, 26983.26171875, 26032.84765625, 26123.142578125, 27451.912109375, 27381.9375, 27275.578125, 27147.939453125, 27411.37109375, 26111.66796875, 27280.529296875, 26635.51171875, 26100.6796875, 25583.25390625, 26902.8828125, 27379.42578125, 26731.541015625, 27428.5078125, 27118.314453125, 27300.921875, 26955.1796875, 27423.96484375, 27318.765625, 27560.171875, 27113.6796875, 27648.0625, 27680.8359375, 27418.66015625, 27480.46484375, 26488.66796875, 27428.8828125, 27013.66015625, 27384.513671875, 27640.328125, 27769.5625, 25847.751953125, 27681.4140625, 27136.57421875, 27640.41015625, 27559.728515625, 26143.220703125, 27546.0390625, 27822.8984375, 27701.85546875, 27342.76171875, 27692.0546875, 27013.22265625, 27735.4765625, 27191.703125, 26663.80078125, 27761.31640625, 26941.6640625, 27685.173828125, 27926.267578125, 27681.701171875, 27756.5703125, 27559.2578125, 27675.79296875, 27724.2109375, 27597.58203125, 27551.48046875, 27616.306640625, 27927.37890625, 27671.60546875, 27810.916015625, 27890.37890625, 27418.296875, 27860.73046875, 27862.10546875, 27446.16796875, 27792.01171875, 27182.4921875, 27260.5, 27842.80078125, 26281.3046875, 27688.40234375, 27168.734375, 27848.650390625, 28012.3359375, 28025.35546875, 27707.5859375, 28076.64453125, 27257.986328125, 27748.3984375, 28017.21875, 26698.271484375, 28040.5546875, 28096.083984375, 28104.6640625, 28227.05078125, 28140.85546875, 28209.93359375, 28201.146484375, 28083.91796875, 28189.08984375, 28276.32421875, 27928.4140625, 28289.828125, 27376.0546875, 28066.7734375, 27651.44921875, 28123.53125, 27942.56640625, 28297.5625, 28264.01171875, 28340.55859375, 27102.314453125, 28330.18359375, 28223.1875, 27171.12890625, 28364.71484375, 28233.65625, 28488.138671875, 28366.03125, 26671.50390625, 28249.27734375, 28274.078125, 28413.5625, 28365.16796875, 28468.48828125, 28409.88671875, 28165.474609375, 28245.4453125, 28015.107421875, 28456.8125, 28060.90625, 28541.765625, 28555.833984375, 28500.5625, 27866.4609375, 28248.0, 28371.19921875, 28543.224609375, 27432.4296875, 28537.365234375, 28562.9921875, 27577.357421875, 28453.4609375, 28356.548828125, 28453.80078125, 27461.197265625, 27846.779296875, 28071.384765625, 28262.845703125, 28521.927734375, 28507.00390625, 28682.1640625, 28607.88671875, 28489.765625, 28557.7578125, 28476.9296875, 28442.37890625, 28790.89453125, 28457.92578125, 28646.6171875, 28555.47265625, 28142.27734375, 28603.640625, 28062.109375, 28538.625, 28206.94921875, 28688.234375, 28592.87109375, 28592.71484375, 27542.296875, 28026.7734375, 28587.8125]


'''
backdoor_acc [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99, 0.99333, 0.99, 0.99, 0.97667, 0.97, 0.95333, 0.94667, 0.92333, 0.89, 0.87, 0.84333, 0.80667, 0.79, 0.76667, 0.77667, 0.74, 0.70667, 0.72667, 0.72333, 0.71333, 0.70667, 0.72, 0.71, 0.69333, 0.71, 0.68333, 0.68333, 0.66, 0.67333, 0.72, 0.72, 0.71333, 0.72, 0.70333, 0.72333, 0.73667, 0.73667, 0.74, 0.71333, 0.68333, 0.70333, 0.73333, 0.69, 0.71333, 0.73, 0.70667, 0.74667, 0.75333, 0.73667, 0.73, 0.70667, 0.74, 0.75333, 0.74667, 0.77667, 0.77333, 0.79, 0.78, 0.75, 0.77, 0.74333, 0.73, 0.69, 0.72333, 0.72333, 0.77, 0.77333, 0.76333, 0.75, 0.74, 0.73667, 0.72667, 0.72667, 0.74333, 0.74667, 0.73667, 0.72333, 0.77667, 0.75667, 0.75333, 0.73, 0.70333, 0.70667, 0.72667, 0.73, 0.73667, 0.74667, 0.72, 0.76, 0.74333, 0.75333, 0.71667, 0.77667, 0.78, 0.76667, 0.75, 0.76333, 0.78, 0.74333, 0.75333, 0.78, 0.77, 0.75667, 0.76, 0.76, 0.72667, 0.71667, 0.73333, 0.73667, 0.72333, 0.76333, 0.76667, 0.75667, 0.77667, 0.72, 0.74, 0.76333, 0.74333, 0.74, 0.74333, 0.72, 0.74667, 0.71, 0.74333, 0.75, 0.78333, 0.76, 0.75333, 0.74667, 0.72667, 0.69333, 0.68667, 0.72667, 0.73, 0.72, 0.72667, 0.73667, 0.71333, 0.70333, 0.69333, 0.67667, 0.68333, 0.68, 0.65667, 0.72, 0.71333, 0.72667, 0.73, 0.71667, 0.70667, 0.70667, 0.69667, 0.71667, 0.7, 0.66333, 0.67, 0.67, 0.69667, 0.71667, 0.72, 0.68, 0.65333, 0.69667, 0.66667, 0.68333, 0.67667, 0.65667, 0.65, 0.66, 0.69, 0.66, 0.65667, 0.63667, 0.66333, 0.64, 0.67, 0.69667, 0.69667, 0.66, 0.7, 0.64667, 0.67333, 0.64667, 0.66, 0.64667, 0.61, 0.61, 0.62333, 0.64, 0.65, 0.66]
acc_test:  [0.975, 0.9733, 0.9735, 0.9723, 0.9711, 0.9707, 0.9704, 0.9695, 0.9689, 0.965, 0.9645, 0.9584, 0.9525, 0.946, 0.9341, 0.9212, 0.9004, 0.8731, 0.855, 0.8325, 0.7978, 0.7844, 0.7701, 0.759, 0.7527, 0.7476, 0.7573, 0.7626, 0.7531, 0.7643, 0.766, 0.7468, 0.7477, 0.7502, 0.7426, 0.7348, 0.7461, 0.7616, 0.775, 0.7863, 0.7837, 0.789, 0.7831, 0.7898, 0.8124, 0.8121, 0.8052, 0.8018, 0.7975, 0.7964, 0.8069, 0.7983, 0.8141, 0.8268, 0.8232, 0.8288, 0.8351, 0.8325, 0.8273, 0.8207, 0.8296, 0.8369, 0.8504, 0.8659, 0.858, 0.8652, 0.864, 0.8595, 0.8542, 0.8539, 0.8463, 0.8424, 0.8502, 0.8591, 0.8764, 0.8809, 0.8784, 0.8738, 0.8752, 0.8748, 0.8682, 0.8653, 0.8743, 0.8745, 0.8705, 0.8695, 0.8784, 0.8736, 0.8786, 0.8752, 0.863, 0.8704, 0.8738, 0.8795, 0.8808, 0.8875, 0.8921, 0.8879, 0.8893, 0.8807, 0.8849, 0.8985, 0.8975, 0.8979, 0.894, 0.8941, 0.9001, 0.8965, 0.8991, 0.9087, 0.9103, 0.9082, 0.9101, 0.9048, 0.8996, 0.9004, 0.903, 0.8983, 0.8978, 0.9079, 0.9116, 0.9144, 0.9128, 0.9045, 0.9083, 0.9122, 0.9081, 0.9057, 0.9056, 0.9073, 0.9076, 0.9047, 0.907, 0.9124, 0.9213, 0.9243, 0.9168, 0.9124, 0.9073, 0.8989, 0.9029, 0.909, 0.9098, 0.9095, 0.9185, 0.9181, 0.912, 0.9115, 0.9093, 0.9079, 0.9051, 0.9016, 0.9028, 0.9159, 0.9176, 0.9171, 0.9187, 0.914, 0.9124, 0.9165, 0.9127, 0.9136, 0.9112, 0.9016, 0.9041, 0.9104, 0.915, 0.9177, 0.9185, 0.9107, 0.9093, 0.9112, 0.9108, 0.9066, 0.9037, 0.9011, 0.9094, 0.9169, 0.917, 0.9155, 0.9143, 0.9138, 0.9118, 0.9124, 0.9164, 0.9236, 0.9218, 0.9145, 0.9137, 0.9145, 0.9171, 0.9142, 0.9135, 0.9146, 0.9081, 0.9038, 0.9057, 0.9129, 0.9182, 0.9157]
'''

x=[]

y_ss_erased_mse_list = []
y_ss_clean_mse_list = []

y_vbu_erased_mse_list =[]
y_vbu_clean_mse_list = []

t_i=4
for i in range(125):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_ss_erased_mse_list.append(y_ss_erased_mse[i*t_i]/100)
    y_ss_clean_mse_list.append(y_ss_clean_mse[i*t_i]/100)
    y_vbu_erased_mse_list.append(y_vbu_erased_mse[i*t_i]/100)
    y_vbu_clean_mse_list.append(y_vbu_clean_mse[i*t_i]/100)


plt.style.use('seaborn')
fig, ax = plt.subplots(figsize=(7, 5))


# plt.figure()

index_change = 40

#load org
image = mpimg.imread('mnist_image_back.png')
ax.imshow(image, extent=[x[0]+15, x[0]+2*index_change/3*3.5+15, y_ss_clean_mse_list[0] +2, y_ss_clean_mse_list[0]+2*index_change/4*4 +2], aspect='auto')

image = mpimg.imread('mnist_image_1.png')
ax.imshow(image, extent=[x[50]+15, x[50]+2*index_change/3*3.5+15, y_ss_clean_mse_list[50] +2, y_ss_clean_mse_list[50]+2*index_change/4*4 +2], aspect='auto')

image = mpimg.imread('mnist_image_2.png')
ax.imshow(image, extent=[x[100]+15, x[100]+2*index_change/3*3.5+15, y_ss_clean_mse_list[100] +2, y_ss_clean_mse_list[100]+2*index_change/4*4 +2], aspect='auto')

image = mpimg.imread('mnist_image_vbu_1.png')
ax.imshow(image, extent=[x[50]+15, x[50]+2*index_change/3*3.5+15, y_vbu_clean_mse_list[50] +80, y_vbu_clean_mse_list[50]+2*index_change/4*4 +80], aspect='auto')

image = mpimg.imread('mnist_image_vbu_2.png')
ax.imshow(image, extent=[x[100]+15, x[100]+2*index_change/3*3.5+15, y_vbu_clean_mse_list[100] +2, y_vbu_clean_mse_list[100]+2*index_change/4*4 +2], aspect='auto')


lw=3
ax.plot(x, y_ss_clean_mse_list, color='g', linestyle='-',  label='SCU',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
ax.plot(x, y_ss_erased_mse_list, color='orange', linestyle=(0,(3,1,1,1)),  label='SCU (Er.)',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')

ax.plot(x, y_vbu_clean_mse_list, color='tan', linestyle='--',   label='VBU',linewidth=lw,  markersize=10)
ax.plot(x, y_vbu_erased_mse_list, color='b', linestyle=(0,(2,1,1,1)),   label='VBU (Er.)',linewidth=lw,  markersize=10)


# plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBFU',linewidth=lw, markersize=10)
# plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle=(0,(3,1,2,1)),  label='HBFU (Er.)',linewidth=lw, markersize=10)

#linestyle=(0,(3,1,1,1))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0 ,307,60)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 501, 100)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=16)
# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
#            ncol=4, mode="expand", borderaxespad=0., fontsize=15)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_mse_temp.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/mnist_mse_clean_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
#unl_org_0= [62.36, 26.76, 17.664, 5.737, 3.64]
unl_org = [2.7929, 2.79, 2.79, 2.79, 2.79]


unl_hess_r = [74.89, 74.89, 74.89, 74.90, 74.89]
unl_vbu = [67.34, 69.68, 71.03, 71.94, 72.22]

unl_ss_w = [2.79, 2.78, 2.80, 2.79, 3.52]
#unl_ss_wo = [47.961, 31.33, 11.943, 2.402, 0.95]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Mutual Information' ,fontsize=20)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/mnist_mse_clean_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [2.7041, 2.8009, 2.7909, 2.6239, 2.5340]


unl_hess_r = [22.9557, 285.3101, 74.9007, 179.0638, 50.7726]
unl_vbu = [33.7493, 6.6870, 71.9451, 35.0439, 265.54]

unl_ss_clean = [2.7029, 2.7982, 2.7983, 2.6113, 2.5223]
unl_ss_erased = [5.9833, 6.2951, 6.1250, 5.9417, 5.7564]

#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]


plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




# plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#
# plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,301,60)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/mnist_mse_clean_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.7909, 2.7087, 2.7082, 2.6308, 2.6083]

unl_hess_r = [74.9007, 9.6105, 16.6510, 14.4512, 29.0367]
unl_vbu = [71.9451, 45.9706, 8.4615, 25.311, 20.1302]

unl_ss_w = [2.7983, 2.6868, 2.7025, 2.6176, 2.5964]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]

unl_hess_r_back = [83.3344, 14.9082, 22.6269, 20.3483, 35.0522]
unl_vbu_back = [77.4991, 50.5420, 12.081, 29.5716, 24.0316]

unl_ss_w_back = [6.1250, 6.0131, 5.79617, 5.7694, 5.8932]

plt.style.use('seaborn')
plt.figure()

l_w = 5
m_s = 15
marker_s = 3
markevery = 1

# plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full',
         markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.text(1, 7.7983, f'{6.12}', fontsize=20, ha='center',va='bottom')

plt.text(5, 7.7983, f'{5.89}', fontsize=20, ha='center',va='bottom')

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 101, 20)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='upper right', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_snr_awgn_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/mnist_mse_clean_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.7541, 2.7412, 2.6454, 2.6283, 2.6845]

unl_hess_r = [55.8346, 9.5056, 5.3834, 4.7754, 8.7987]
unl_vbu = [132.4361, 76.1527, 7.6597, 10.2683, 50.5719]

unl_ss_w = [2.7530, 2.7311, 2.6309, 2.6076, 2.6847]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]


unl_hess_r_back = [64.8582, 14.4627, 9.3798, 8.8702, 13.8774]
unl_vbu_back = [138.67, 79.6193, 11.1670, 13.7284, 54.5881]

unl_ss_w_back = [6.1200, 6.0555, 5.9701, 5.9500, 6.0492]

plt.style.use('seaborn')
plt.figure()

l_w = 5
m_s = 15
marker_s = 3
markevery = 1

# plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full',
         markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.text(1, 7.7983, f'{6.12}', fontsize=20, ha='center',va='bottom')

plt.text(5, 7.7983, f'{6.05}', fontsize=20, ha='center',va='bottom')


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 161, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='upper right', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_snr_rayleigh_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/mnist_mse_clean_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [3.2772, 3.0893, 2.8695, 2.7420, 2.7011]

unl_hess_r = [41.8482, 69.5645, 264.1649, 7.7290, 7.4033]
unl_vbu = [47.4349, 373.5517, 52.0520, 144.0865, 4.9901]

unl_ss_w = [3.212, 3.1021, 2.8842, 2.7372, 2.7072]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]

unl_hess_r_back = [48.4942, 75.6450, 270.7839, 12.0696, 11.8375]
unl_vbu_back = [53.2619, 377.5891, 56.5367, 149.3794, 8.5334]

unl_ss_w_back = [6.3768, 6.2129, 6.1776, 5.9444, 6.0008]

plt.style.use('seaborn')
plt.figure()

l_w = 5
m_s = 15
marker_s = 3
markevery = 1

# plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full',
         markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.text(1, 7.7983, f'{6.37}', fontsize=20, ha='center',va='bottom')

plt.text(5, 7.7983, f'{5.94}', fontsize=20, ha='center',va='bottom')


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 401, 80)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_clean_snr_rician_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_clean/test.py <==
import matplotlib.pyplot as plt

# Example data
x = [1, 2, 3, 4, 5]
y = [2, 3, 5, 7, 11]

plt.plot(x, y, marker='o')  # Plot the data

# Suppose you want to annotate the point at x=3, y=5
target_x = 3
target_y = 5
plt.text(target_x, target_y, f'({target_x}, {target_y})', fontsize=9, ha='right')

plt.show()


==> Figures/Experiments_results/On_MNIST/Server_MSE_erased/mnist_mse_erased_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
#unl_org_0= [62.36, 26.76, 17.664, 5.737, 3.64]
unl_org = [2.92, 2.92, 2.92, 2.92, 2.93]


unl_hess_r = [83.33, 83.33, 83.33, 83.33, 83.33]
unl_vbu = [72.78, 75.33, 76.64, 77.49, 77.76]

unl_ss_w = [5.74, 6.07, 6.12, 6.12, 7.49]
#unl_ss_wo = [47.961, 31.33, 11.943, 2.402, 0.95]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Mutual Information' ,fontsize=20)
my_y_ticks = np.arange(0 ,201,40)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_erased_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_erased/mnist_mse_erased_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
#unl_org_0= [24.44, 33.15, 26.5, 31.84, 47.90]
unl_org = [3.0476, 3.0485, 2.9282, 2.7928, 2.6651]


unl_hess_r = [28.9361, 289.3099, 83.3344, 184.3472, 55.9109]
unl_vbu = [39.0936, 10.3918, 77.4991, 38.7329, 269.6134]

unl_ss_clean = [2.7029, 2.7982, 2.7983, 2.6113, 2.5223]
unl_ss_erased = [5.9833, 6.2951, 6.1250, 5.9417, 5.7564]
#unl_ss_wo = [23.54, 19.375, 31.33, 33.92, 37.80]



plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_clean, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (Clean)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_erased, linestyle=':', color='#2A5522',  marker='^', fillstyle='full', markevery=markevery,
         label='SCU (Erased)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=24)
my_y_ticks = np.arange(0 ,301,60)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_erased_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_erased/mnist_mse_erased_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.9282, 2.8348, 2.8334, 2.7595, 2.7740]

unl_hess_r = [83.3344, 14.9082, 22.6269, 20.3483, 35.0522]
unl_vbu = [77.4991, 50.5420, 12.081, 29.5716, 24.0316]

unl_ss_w = [6.1250, 6.0131, 5.79617, 5.7694, 5.8932]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 161, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_erased_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_erased/mnist_mse_erased_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [2.902, 2.9305, 2.7962, 2.7728, 2.8404]

unl_hess_r = [64.8582, 14.4627, 9.3798, 8.8702, 13.8774]
unl_vbu = [138.67, 79.6193, 11.1670, 13.7284, 54.5881]

unl_ss_w = [6.1200, 6.0555, 5.9701, 5.9500, 6.0492]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 161, 40)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_erased_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_MSE_erased/mnist_mse_erased_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
#unl_org_0=[28.59, 28.59, 28.59, 28.59, 28.59]
unl_org = [3.4465, 3.2797, 3.0612, 2.9030, 2.8525]

unl_hess_r = [48.4942, 75.6450, 270.7839, 12.0696, 11.8375]
unl_vbu = [53.2619, 377.5891, 56.5367, 149.3794, 8.5334]

unl_ss_w = [6.3768, 6.2129, 6.1776, 5.9444, 6.0008]
#unl_ss_wo = [6.04, 21.44, 31.33, 42.16, 45.34]



plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('MSE' ,fontsize=20)
my_y_ticks = np.arange(0, 401, 80)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_mse_erased_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_acc/mnist_Acc_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1']
unl_org = [97.28, 97.14, 97.25, 97.17, 97.22]

unl_hess_r = [96.04, 96.04, 96.04, 96.04, 96.04]
unl_vbu = [88.19,   88.19, 88.19, 88.19, 88.19]

unl_ss_w = [97.72, 97.61, 97.64, 97.56, 97.25]
#unl_ss_wo = [93.15, 94.78, 94.89, 94.46, 93.0]



plt.figure()
l_w = 5
m_s = 15
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(88, 97, 2)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\\beta$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_acc/mnist_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

# epsilon = 3
# beta = 1 / epsilon


# snr = 5, beta_u = 0.1 on mnist

x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [97.83, 97.96, 97.17, 97.71, 97.02]

unl_hess_r = [87.50, 0.50, 0.04, 0.94, 0.85]
unl_vbu = [52.00, 75.67, 68.19, 76.67, 0.76]

unl_ss_w = [98.08, 98.25, 97.56, 97.90, 97.42]
#unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04]


plt.style.use('seaborn')
plt.figure()
# plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True, fontsize=24)
# plt.setp(leg.get_texts(), fontsize=30)  # or use a numerical value

# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,101,20)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_acc/mnist_Acc_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.17, 97.56, 97.64, 97.58, 97.42]

unl_hess_r = [0.04, 93.04, 61.69, 90.86, 64.72]
unl_vbu = [68.19,   88.19, 94.19, 68.22, 83.78]

unl_ss_w = [97.56, 97.92, 97.86, 97.72, 97.86]

unl_hess_r_back = [0.06,  0.67, 5.64, 1.08, 0.56]
unl_vbu_back = [2.11,     2.83, 6.61, 5.83, 4.92]

unl_ss_w_back = [8.97, 8.81, 7.53, 9.47, 10.06]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]


plt.style.use('seaborn')
plt.figure()

l_w=5
m_s=15
marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)






plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc. and backdoor acc. (%)', fontsize=24)
my_y_ticks = np.arange(0, 101, 20)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_snr_awgn_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_acc/mnist_Acc_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.58, 97.64, 97.92, 97.50, 97.72]

unl_hess_r = [00.00, 96.06, 95.56, 95.83, 96.61]
unl_vbu = [00.00, 00.00, 93.83, 90.22, 90.11]

unl_ss_w = [98.03, 97.89, 98.03, 97.94, 98.03]

unl_hess_r_back = [0.14,  0.94, 1.03, 0.75, 1.61]
unl_vbu_back = [8.19,     3.69, 5.22, 8.17, 3.19]

unl_ss_w_back = [8.92, 7.47, 7.25, 7.19, 8.50]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]

plt.style.use('seaborn')
plt.figure()

l_w = 5
m_s = 15
marker_s = 3
markevery = 1

# plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full',
         markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc. and backdoor acc. (%)', fontsize=20)
my_y_ticks = np.arange(0, 101, 20)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best', fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_snr_rayleigh_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_acc/mnist_Acc_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [95.36, 98.03, 97.86, 97.56, 97.81]

unl_hess_r = [11.00, 0.00, 0.00, 97.00, 97.17]
unl_vbu = [13.94,   0.00, 0.53, 0.00, 97.33]

unl_ss_w = [97.94, 98.08, 98.19, 97.86, 97.97]
#unl_ss_wo = [94.71, 93.83, 94.78, 94.07, 93.87]


unl_hess_r_back = [0.06,  0.08, 0.22, 1.56, 0.67]
unl_vbu_back = [6.11,     9.83, 9.44, 9.58, 5.44]

unl_ss_w_back = [17.72, 9.89, 10.19, 9.33, 7.83]



plt.style.use('seaborn')
plt.figure()

l_w = 5
m_s = 15
marker_s = 3
markevery = 1

# plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu, linestyle='-', color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r, linestyle='-', color='#E07B54', marker='D', fillstyle='full', markevery=markevery,
         label='HBU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_ss_w_back, linestyle=(0, (1, 2, 4)), color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_vbu_back, linestyle=(0, (1, 2, 4)), color='#797BB7', marker='s', fillstyle='full', markevery=markevery,
         label='VBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_hess_r_back, linestyle=(0, (1, 2, 4)), color='#E07B54', marker='D', fillstyle='full',
         markevery=markevery,
         label='HBU (bac.)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc. and backdoor acc. (%)', fontsize=20)
my_y_ticks = np.arange(0, 101, 20)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='center left', fontsize=20) #best
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_snr_rician_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_backAcc/mnist_BackAcc_beta_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.0001', '0.001', '0.01', '0.1', '1' ]
unl_org = [97.75, 97.78, 97.72, 97.72, 97.67]

unl_hess_r = [0.06,  0.06, 0.06, 0.06, 0.06]
unl_vbu = [3.31,     4.64, 2.33, 2.11, 2.14]

unl_ss_w = [19.56, 10.89, 10.39, 8.97, 7.33]
#unl_ss_wo = [0.66, 0.75, 0.9, 7.58, 9.639]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0, 21, 4)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_beta_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_backAcc/mnist_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_org = [96.08, 97.00, 97.72, 97.40, 98.12]

unl_hess_r = [0.42,  4.46, 0.06, 2.10, 3.27]
unl_vbu = [3.67,     4.92, 2.11, 4.35, 4.40]

unl_ss_w = [7.17,  8.75, 7.28,  7.12, 8.55]
#unl_ss_wo = [1.11, 0.66, 0.75, 0.6, 0.03]



plt.style.use('seaborn')
plt.figure()
l_w=5
m_s=15

marker_s = 3
markevery=1

#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
# #plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)
#
# plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#
# plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)



plt.plot(x, unl_ss_w, linestyle='-', color='#9BC985', marker='o', fillstyle='full', markevery=markevery,
         label='SCU', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, linestyle='--', color='#797BB7',  marker='s', fillstyle='full', markevery=markevery,
         label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_hess_r, linestyle='-.', color='#E07B54',  marker='D', fillstyle='full', markevery=markevery,
         label='HBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0, 11, 2)
plt.yticks(my_y_ticks,fontsize=24)

plt.xlabel('$\it{EDR}$' ,fontsize=24)
plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_backAcc/mnist_BackAcc_snr_awgn_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.72, 97.64, 97.92, 98.11, 97.92]

unl_hess_r = [0.06,  0.67, 5.64, 1.08, 0.56]
unl_vbu = [2.11,     2.83, 6.61, 5.83, 4.92]

unl_ss_w = [8.97, 8.81, 7.53, 9.47, 10.06]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,6,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_snr_awgn_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_backAcc/mnist_BackAcc_snr_rayleigh_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [97.50, 97.61, 98.14, 98.08, 97.81]

unl_hess_r = [0.14,  0.94, 1.03, 0.75, 1.61]
unl_vbu = [8.19,     3.69, 5.22, 8.17, 3.19]

unl_ss_w = [8.92, 7.47, 7.25, 7.19, 8.50]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,6,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_snr_rayleigh_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_backAcc/mnist_BackAcc_snr_rician_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['5', '10', '15', '20', '25']
unl_org = [98.25, 97.28, 97.78, 97.53, 97.25]

unl_hess_r = [0.06,  0.08, 0.22, 1.56, 0.67]
unl_vbu = [6.11,     99.83, 9.44, 9.58, 5.44]

unl_ss_w = [17.72, 9.89, 10.19, 9.33, 7.83]
#unl_ss_wo = [2.194, 1.58, 0.75, 0.806, 0.73]




plt.figure()
l_w=5
m_s=15
#plt.figure(figsize=(8, 5.3))
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_ss_w, color='g',  marker='*',  label='SCU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_ss_wo, color='palegreen',  marker='1',  label='MCFU$_{w/o}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_vbu, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_hess_r, color='deepskyblue',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)


# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,101, 20)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{SNR}$', fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_snr_rician_curve.png', dpi=200)
plt.show()

==> Figures/Experiments_results/On_MNIST/Server_runtime/mnist_rt_beta_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0.0001', '0.001', '0.01', '0.1', '1']
unl_fr = [7500, 7500, 7500, 7500, 7500]

unl_hess_r = [13 + 750, 13 + 750, 13 + 750, 13 + 750 , 13 + 750 ]
unl_vbr = [112          , 88    , 85  , 85, 85]


unl_vib = [201     , 142    , 139  , 233, 245]
unl_self_r = [300 *2  , 300 *2 , 791  *2    , 287 *2, 327]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 16,   unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\') #unl_vib, width=0.168, label='MCFU$_{w}$', color='palegreen', hatch='/')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='SCU', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='deepskyblue', hatch='-')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\\beta$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_beta_bar.png', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Server_runtime/mnist_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
unl_fr = [275 , 275, 275, 275, 275]

unl_hess_r = [1.375*10+9*1.375/6000*16, 1.375*10+28*1.375/6000*16 , 1.375*10+13*1.375/6000*16, 1.375*10+37*1.375/6000*16, 1.375*10+12*1.375/6000*16]
unl_vbr = [42*1.375/6000*16, 23*1.375/6000*16, 85*1.375/6000*16, 19*1.375/6000*16, 201*1.375/6000*16]


unl_vib = [114*1.375/6000*16, 140*1.375/6000*16, 233*1.375/6000*16, 121*1.375/6000*16, 146*1.375/6000*16]
unl_self_r = [200*2*1.375/6000*16, 232 *2*1.375/6000*16, 287 *2*1.375/6000*16, 334*2*1.375/6000*16, 334*2*1.375/6000*16]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_vbr, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=24)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 16.1, 3)
plt.yticks(my_y_ticks, fontsize=24)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=24)
plt.xlabel('$\it{EDR}$' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Server_runtime/mnist_rt_snr_awgn_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
#labels = ['20%', '40%', '60%', '80%', '100%']
labels = ['5', '10', '15', '20', '25']
unl_fr = [275, 275, 275, 275, 275]

# unl_hess_r = [13 +750 , 7 + 750 , 7 + 750, 6 +750, 7 +750 ]
# unl_vbr = [85   ,     70  , 20   , 33 ,       30]
#
#
# unl_vib = [233    ,    119 , 284  , 121,     125]
# unl_self_r = [287 *2  , 295  *2 , 217  *2 , 282*2,  285*2]

unl_hess_r = [1.375*10+13*1.375/6000*16, 1.375*10+7*1.375/6000*16 , 1.375*10+7*1.375/6000*16, 1.375*10+6*1.375/6000*16, 1.375*10+7*1.375/6000*16]
unl_vbr = [85*1.375/6000*16, 70*1.375/6000*16, 20*1.375/6000*16, 33*1.375/6000*16, 30*1.375/6000*16]


unl_vib = [233*1.375/6000*16, 119*1.375/6000*16, 284*1.375/6000*16, 121*1.375/6000*16, 125*1.375/6000*16]
unl_self_r = [287*2*1.375/6000*16, 295*2*1.375/6000*16, 217*2*1.375/6000*16, 282*2*1.375/6000*16, 285*2*1.375/6000*16]



x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

# my_y_ticks = np.arange(0, 3.1, 0.5)
my_y_ticks = np.arange(0, 16.1, 3)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_snr_awgn_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Server_runtime/mnist_rt_snr_rayleigh_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
#labels = ['20%', '40%', '60%', '80%', '100%']
labels = ['5', '10', '15', '20', '25']
unl_fr = [275, 275, 275, 275, 275]


unl_hess_r = [1.375*10+11*1.375/6000*16, 1.375*10+7*1.375/6000*16 , 1.375*10+5*1.375/6000*16, 1.375*10+5*1.375/6000*16, 1.375*10+6*1.375/6000*16]
unl_vbr = [148*1.375/6000*16, 100*1.375/6000*16, 26*1.375/6000*16, 26*1.375/6000*16, 73*1.375/6000*16]


unl_vib = [128*1.375/6000*16, 121*1.375/6000*16, 736*1.375/6000*16, 121*1.375/6000*16, 119*1.375/6000*16]
unl_self_r = [397*2*1.375/6000*16, 304*2*1.375/6000*16, 320*2*1.375/6000*16, 331*2*1.375/6000*16, 259*2*1.375/6000*16]



x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

# my_y_ticks = np.arange(0, 3.1, 0.5)
my_y_ticks = np.arange(0, 16.1, 3)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_snr_rayleigh_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Server_runtime/mnist_rt_snr_rician_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
#labels = ['20%', '40%', '60%', '80%', '100%']
labels = ['5', '10', '15', '20', '25']
unl_fr = [275, 275, 275, 275, 275]


unl_hess_r = [1.375*10+10*1.375/6000*16, 1.375*10+17*1.375/6000*16 , 1.375*10+34*1.375/6000*16, 1.375*10+6*1.375/6000*16, 1.375*10+5*1.375/6000*16]
unl_vbr = [750*1.375/6000*16, 750*1.375/6000*16, 87*1.375/6000*16, 154*1.375/6000*16, 22*1.375/6000*16]


unl_vib = [728*1.375/6000*16, 156*1.375/6000*16, 308*1.375/6000*16, 494*1.375/6000*16, 123*1.375/6000*16]
unl_self_r = [797*2*1.375/6000*16, 300*2*1.375/6000*16, 318*2*1.375/6000*16, 317*2*1.375/6000*16, 274*2*1.375/6000*16]


x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_vbr, width=0.168, label='VBU', color='orange', hatch='\\')
plt.bar(x - width / 8 - width / 5,   unl_vbr, width=0.25168, label='VBU', color='#9BC985', edgecolor='black', hatch='//')




plt.bar(x + width / 8, unl_self_r, width=0.25168, label='SCU', color='#797BB7', edgecolor='black', hatch='*')


plt.bar(x + width / 2 - width / 8 + width / 5, unl_hess_r, width=0.25168, label='HBU', color='#F7D58B',edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

# my_y_ticks = np.arange(0, 3.1, 0.5)
my_y_ticks = np.arange(0, 16.1, 3)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{SNR}$', fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_snr_rician_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments_results/On_MNIST/Server_runtime/print_time_sum.py <==
a = 360*20/6000*0.22

print(a)
